An algorithm for evaluating Gram matrices in Verma modules of W-algebras

I present a simple dynamic programming algorithm for the evaluation of operators in a wide range of superconformal algebras. Special care is taken to describe the computation of the Gram matrix. A Mathematica package, Weaver.m, is provided that implements the algorithm.

==> anc/Weaver.m <==
(* ::Package:: *)

BeginPackage["Weaver`"]

Print["Weaver: a package for explicit exact-arithmetic calculations in W-algebras"];


Clear["Weaver`*"];
Clear["Weaver``Private`*"];


(* User Defined Symbols *)
OperatorList::usage="This symbol is a list of names of operators.";
NullDescendents::usage="NullDescendents[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] find the subspace at \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\) that are descendents of null vectors at lower levels.";
FermionQ::usage="FermionQ[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)] returns True if \!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\) is a fermion and False otherwise.";
\[CapitalDelta]::usage="\[CapitalDelta][\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)] returns the conformal weight of \!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)";
Grading::usage="Grading[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)] returns the grading of \!\(\*
StyleBox[\"operator\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"name\",\nFontSlant->\"Italic\"]\), usually 0 for bosons or
R-sector fermions and 1/2 for NS-sector fermions.";
Commutator::usage="A relation defining the (anti)commutation relations of the theory.  For every operator X,Y, Commutator
should be defined using the following format:\n
Commutator[\!\(\*
StyleBox[\"L\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"n_\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"L\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"m_\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level_\",\nFontSlant->\"Italic\"]\)]:=(n-m)Operator[\!\(\*
StyleBox[\"L\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"m\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)]+c/12(n^3-n)\[Delta][\!\(\*
StyleBox[\"m\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)]\n
using Operator[\!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"l\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] for Subscript[X, l], and NOperator[X,Y,l,level] for :XYSubscript[:, l].";

MinimalGeneratorsCreation::"usuage"="MinimalGeneratorsCreation should be set to be a list of operators that
generate the negative level subalgebra of the algebra.  Each operators is written in the form {operator_name,level}.";
MinimalGeneratorsAnnihilation::"usuage"="MinimalGeneratorsAnnihilation should be set to be a list of operators that
generate the positive level subalgebra of the algebra.  Each operators is written in the form {operator_name,level}.";

HighestWeightDimension::usage="HighestWeightDimension should be set to the dimension of the highest weight states.";

(* Fundamental algebra manipulations *)
FSign::usage="FSign[\!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"Y\",\nFontSlant->\"Italic\"]\)] returns -1 if both \!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\) and \!\(\*
StyleBox[\"Y\",\nFontSlant->\"Italic\"]\) are fermions and 1 otherwise";

AddOperator::usage="AddOperator[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"fermionness\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"grading\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"conformal_weight\",\nFontSlant->\"Italic\"]\)] initializes a new 
operator named \!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\), which follows fermionic statistics is \!\(\*
StyleBox[\"fermionness\",\nFontSlant->\"Italic\"]\) is set to True, and with 
levels that are in (\!\(\*
StyleBox[\"grading\",\nFontSlant->\"Italic\"]\) + Z).  The paramater \!\(\*
StyleBox[\"conformal_weight\",\nFontSlant->\"Italic\"]\) is optional, and will set the conformal
weight of the operator. This is neccessary is normal-ordered proucts exist in the commutation relations.
AddOperator is equivalent to adding operator_name to OperatorList, defining FermionQ, \[CapitalDelta], and Grading on 
operator_name, and defining the Hermetian conjugate: HC[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\),n,\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)]";
Operator::usage="Operator[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"operator_level\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a matrix representing the action
of \!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"operator_level\",\nFontSlant->\"Italic\"]\)\)]\) acting on states in the Verma module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
NOperator::usage="NOperator[\!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"Y\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"op_level\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] return a matrix representing the action of the normal-ordered product,
:\!\(\*
StyleBox[\"XY\",\nFontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(:\), \(\!\(\*
StyleBox[\"op_level\",\nFontSlant->\"Italic\"]\)\)]\)acting on the states in the Verma module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).
NOperator[\!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"Y\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"y\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"op_level\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the normal ordered product :\!\(\*SuperscriptBox[\(\[PartialD]\), \(\!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\)\)]\)\!\(\*
StyleBox[\"X\",\nFontSlant->\"Italic\"]\)\!\(\*SuperscriptBox[\(\[PartialD]\), \(\!\(\*
StyleBox[\"y\",\nFontSlant->\"Italic\"]\)\)]\)Y\!\(\*SubscriptBox[\(:\), \(\!\(\*
StyleBox[\"op_level\",\nFontSlant->\"Italic\"]\)\)]\).";
EvaluatedOperators::usage="EvaluatedOperators is a list of all the operators that have previously been evaluated.";
\[Delta]::usage="\[Delta][\!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the 0 operator is \!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)!=0 and the identity operator if \!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)=0 acting on states in the Verma
module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
OperatorNames::usage="OperatorNames[\!\(\*
StyleBox[\"-\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a list of all of the operators at a given negative level that are in the universal covering algebra
of the negative level operators.  Each operator is given as a product of
operators in OperatorList, listing those operators by {operator_name,operator_level}.";
PositiveOperatorNames::usage="PositiveOperatorNames[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a list of all of the operators at a given positive level that are in the universal covering algebra
of the positive level operators.  Each operator is given as a product of
operators in OperatorList, listing those operators by {operator_name,operator_level}.";
StateNames::usage="StateNames[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a list of states in the Verma module at a given level.  The states are products of operators
times one of the highest-weight vectors.";
LLen::usage="LLen[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the dimension of the subspace of the Verma module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
StateVector::usage="StateVector[\!\(\*
StyleBox[\"name\",\nFontSlant->\"Italic\"]\)] returns the vector corresponding to a state with a given name in the format
given by StateNames.";
HC::usage="HC[\!\(\*
StyleBox[\"operator_name\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a matrix representing the Hermetian conjugate acting on the \!\(\*
StyleBox[\"right\",\nFontWeight->\"Bold\"]\)
on the Verma module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)";
OperatorChain::usage="OperatorChain[\!\(\*
StyleBox[\"operator_list\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the matrix corresponding to the the product of
the operators given in operator_list.  The format of operator_list is as the output of OperatorNames.";
HCOperatorChain::usage="HCOperatorChain[\!\(\*
StyleBox[\"operator_list\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] gives the Hermitian conjugate of the product of
operators in operator_list, acting on the right on the subspace of the Verma module at level level.";
DisplayName::usage="DisplayName[\!\(\*
StyleBox[\"state_name\",\nFontSlant->\"Italic\"]\)] returns a more human-readable form of an operator or state name."

(* Functions for interpretation of results *)
GramMatrix::usage::"Gram Matrix[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the Gram Matrix (the inner product for a unitary representation)
 at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).  GramMatrix assumes that the highest weight subspace is already decomposed into an orthonormal basis.";
KacDeterminant::usage="KacDeterminant[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the Kac determinant at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
GramNullspace::usage="GramNullspace[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a basis for the null vectors at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
GramRank::usage="GramRank[\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns the rank of the Gram matrix at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).";
MinimalRowReducedForm::usage="MinimalRowReducedForm[\!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\)] returns the row reduced form of \!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\) with the zero rows removed.";
Descendents::usage="Descendents[\!\(\*
StyleBox[\"source\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"source_level\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"target_level\",\nFontSlant->\"Italic\"]\)] finds a basis for the descendents of the vector, \!\(\*
StyleBox[\"source\",\nFontSlant->\"Italic\"]\), at
level \!\(\*
StyleBox[\"target_level\",\nFontSlant->\"Italic\"]\) via the operators in MinimalGeneratorsCreation.";
DescendentsOfSpace::usage="Descendents[\!\(\*
StyleBox[\"source_basis\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"source_level\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"target_level\",\nFontSlant->\"Italic\"]\)] finds a basis for the descendents of the subspace,
 \!\(\*
StyleBox[\"source_basis\",\nFontSlant->\"Italic\"]\), at level \!\(\*
StyleBox[\"target_level\",\nFontSlant->\"Italic\"]\) via the operators in MinimalGeneratorsCreation.";
(*FindEigenspace::usage="FindEigenspace[X,val,basis,level] finds the subspace of the space generated by basis at level level with \!\(\*SubscriptBox[\(X\), \(0\)]\) eigenvalue of val.
If basis is omitted, FindEigenspace assumes the space to be the entire subspace of the Verma module at that level";*)
FindEigenbasis::usage="FindEigenbasis[\!\(\*
StyleBox[\"Xs\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a list of simultanious eigenvectors and eigenvalues of the operator \!\(\*FormBox[SubscriptBox[\(X\), \(\(0\)\(\\\ \)\)],
TraditionalForm]\)for X in \!\(\*
StyleBox[\"Xs\",\nFontSlant->\"Italic\"]\) acting on the subspace of the Verma module at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\) generated by \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\).  If \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\) is omitted, FindEigenbasis uses the entire space at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).  FindEigenvalue may return unexpected results if \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\) is not the union of eigenspaces of \!\(\*FormBox[SubscriptBox[\(X\), \(0\)],
TraditionalForm]\) or if the operators in \!\(\*
StyleBox[\"Xs\",\nFontSlant->\"Italic\"]\) do not commute.";
IntersectVectorSpaces::usage="IntersectVectorSpaces[\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"1\",\nFontSlant->\"Italic\"]\)\)]\),\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"2\",\nFontSlant->\"Italic\"]\)\)]\),...,\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)\)]\)] returns a basis for the intersection of the spaces
generated by the \!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)\)]\)s.";
UnionVectorSpaces::usage="IntersectVectorSpaces[\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"1\",\nFontSlant->\"Italic\"]\)\)]\),\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"2\",\nFontSlant->\"Italic\"]\)\)]\),...,\!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"n\",\nFontSlant->\"Italic\"]\)\)]\)] returns a basis for the union of the spaces
generated by the \!\(\*SubscriptBox[\(\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)\), \(\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)\)]\)s.";
EMatrixRank::usage="EMatrixRank[\!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\)] returns MatrixRank[\!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\)] if \!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\) has at least one row and returns 0 if \!\(\*
StyleBox[\"matrix\",\nFontSlant->\"Italic\"]\)={}.";
FindSingularSubspace::usage="FindSingularSubspace[\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)] returns a basis for the set of singular vectors in the span of \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\)
at level \!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\).  If \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\) is omitted, FindSingularSubspace acts over the nullspace at that level.";
InVectorSpaceQ::usage="InVectorSpaceQ[\!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"vector\",\nFontSlant->\"Italic\"]\)] returns True is \!\(\*
StyleBox[\"vector\",\nFontSlant->\"Italic\"]\) is in the span of \!\(\*
StyleBox[\"basis\",\nFontSlant->\"Italic\"]\) and False otherwise.";
DescendentQ::usage="DescendentQ[\!\(\*
StyleBox[\"source\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"sourcelevel\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"target\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"targetlevel\",\nFontSlant->\"Italic\"]\)] returns True if \!\(\*
StyleBox[\"target\",\nFontSlant->\"Italic\"]\) is a descendent of \!\(\*
StyleBox[\"source\",\nFontSlant->\"Italic\"]\).";
ConstructLadderDiagram::usage="ConstructLadderDiagram[\!\(\*
StyleBox[\"cartan\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"max_level\",\nFontSlant->\"Italic\"]\)]={singulars,parentage} returns a list of singular vectors
(including the highest weight vector) up to level \!\(\*
StyleBox[\"max_level\",\nFontSlant->\"Italic\"]\) labeled under eigenvalues of the operators listing in \!\(\*
StyleBox[\"cartan\",\nFontSlant->\"Italic\"]\).
parentage is the adjacency matrix of the corresponding embedding diagram: parentage[[i,j]]=1 if j is a descendent of i.";
LadderGraph::usage="LadderGraph[\!\(\*
StyleBox[\"singulars\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"parentage\",\nFontSlant->\"Italic\"]\)] displays the embedding diagram calculated by ConstructLadderDiagram.  Call it as
LadderGraph@@ConstructLadderDiagram[\!\(\*
StyleBox[\"cartan\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"level\",\nFontSlant->\"Italic\"]\)].";
FindAnnihilatingOperators::usage="FindAnnihilatingOperators[\!\(\*
StyleBox[\"operator_level\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"state\",\nFontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"state_level\",\nFontSlant->\"Italic\"]\)] finds a basis for the space of operators
at level \!\(\*
StyleBox[\"operator_level\",\nFontSlant->\"Italic\"]\) that annihilate \!\(\*
StyleBox[\"state\",\nFontSlant->\"Italic\"]\).";


Begin["`Private`"]


If[!ListQ[OperatorList],OperatorList={}];
EvaluatedOperators={};

OperatorOrder[op_]:=(For[i=1,i<=Length[OperatorList],i++,OperatorOrder[OperatorList[[i]]]=i;];OperatorOrder[op])
FSign[x_,y_]:=(-1)^Boole[FermionQ[x]&&FermionQ[y]]
\[Delta][n_,level_]:=Which[n==0,IdentityMatrix[LLen[level]],n!=0,Table[0,{i,1,LLen[level-n]},{j,1,LLen[level]}]]


DisplayName[name_]:=Module[{},
If[name=={},Return["Id"];];
If[name[[1]]=={},Return["|"<>ToString[name[[2]],InputForm]<>">"];];

If[ListQ[name[[1,1]]],
	ops = name[[1]];
	appendstring = "|"<>ToString[name[[2]]]<>">";
,
	ops = name;
	appendstring = "";
];
out = "";
Do[
out = out<>"\!\("<>ToString[op[[1]]]<>"\_\("<>ToString[op[[2]],InputForm]<>"\)\)"
,{op,ops}];
Return[out<>appendstring];
]

AddOperator[name_,fermion:True|False,grading_,conformalweight_]:=Module[{},
	If[!ListQ[OperatorList],OperatorList={}];
	AppendTo[OperatorList,name];
	OperatorList=DeleteDuplicates[OperatorList];
	FermionQ[name]=fermion;
	Grading[name]=grading;
	\[CapitalDelta][name]=conformalweight;
	HC[name,n_,level_]:= Operator[name,-n,level-n]
]
Operator[X_,n_,level_]:=Operator[X,n,level]=
	(AppendTo[EvaluatedOperators,{X,n,level}];Which[
	n==0&&level==0&&MatrixQ[X[0]],X[0],
	n==0&&level==0,{{X[0]}},
	n>level,Table[0,{i,1,0},{j,1,LLen[level]}],
	True, Transpose@Table[ApplyOperator[X,n,level,state],{state,StateNames[level]}]
])

ApplyOperator[X_,n_,level_,state_]:= (* Applies the operator, calculating recursively *)
Which[state[[1]]=={},StateVector[{{{X,n}},state[[2]]},n],True,
Module[{A,m,Bs,out1,out2},
(*Print["Evaluating ApplyOperator[",X,", ",n,", ",level,", ",state,"]"];*)
{A,m} = state[[1,1]];
Bs=state[[1,2;;]];
If[n<m,Return@StateVector[{Prepend[state[[1]],{X,n}],state[[2]]},level+n];];
If[n==m&&X==A&&FermionQ[X]==False,Return@StateVector[{Prepend[state[[1]],{X,n}],state[[2]]},level+n];];
If[n==m&&X==A&&FermionQ[X]==True,Return@(1/2 Commutator[X,n,X,n,level+m].StateVector[{Bs,state[[2]]}]);];
If[n==m&&OperatorOrder[X]<OperatorOrder[A],Return@StateVector[{Prepend[state[[1]],{X,n}],state[[2]]},level+n];];
If[n>level,Return@{};];
If[n>level+m,Return[Commutator[X,n,A,m,level+m].StateVector[{Bs,state[[2]]}]];];
(*Print[X,n,A,m,level+m];*)
out1 = Commutator[X,n,A,m,level+m].StateVector[{Bs,state[[2]]}];
out2 = FSign[X,A]Operator[A,m,level+m-n].(Operator[X,n,level+m].StateVector[{Bs,state[[2]]}]);
Return@(out1+out2);
]]

nopcoefficient[X_,i_,n_]:=Product[x,{x,-n-\[CapitalDelta][X]-i+1,-n-\[CapitalDelta][X]}]
NOperator[X_,Y_,n_,level_]:=(Sum[(*Print["NOp ",X,p,Y,n-p];*)Reorder[X,p,Y,n-p,level],{p,prevorequal[-\[CapitalDelta][X],X],n-level,-1}]+FSign[X,Y]Sum[(*Print["NOp ",Y,n-p,X,p];*)Reorder[Y,n-p,X,p,level],{p,next[-\[CapitalDelta][X],X],level}])
NOperator[X_,x_,Y_,y_,n_,level_]:=
(Sum[nopcoefficient[X,x,p]nopcoefficient[Y,y,n-p]Reorder[X,p,Y,n-p,level],{p,prevorequal[-\[CapitalDelta][X],X],n-level,-1}]
+FSign[X,Y]Sum[nopcoefficient[X,x,p]nopcoefficient[Y,y,n-p]Reorder[Y,n-p,X,p,level],{p,next[-\[CapitalDelta][X],X],level}])

next[del_,X_]:=Module[{grading,y},grading = Grading[X];y = Mod[del,1,grading];Return[del+1+grading-y];]
prevorequal[del_,X_]:=Module[{grading,y},grading = Grading[X];y = Mod[del,1,grading];Return[del+grading-y];]

Reorder[X_,n_?NumericQ,Y_,m_?NumericQ,level_]:=Which[
(* Keep the ordering *)n<m||(n==m &&OperatorOrder[X]<OperatorOrder[Y]),Operator[X,n,level-m].Operator[Y,m,level],
(* Reverse and preserve both terms *)n<=level,FSign[X,Y]Operator[Y,m,level-n].Operator[X,n,level]+Commutator[X,n,Y,m,level],
(* Reverse, but remove a term *)True,Commutator[X,n,Y,m,level]
]

HC[name_]:=HC[name,0]
HC[{},level_]:=IdentityMatrix[LLen[level]]
OperatorChain[list_,level_]:=OperatorChain[list,level]=Which[Length[list]==0,IdentityMatrix[LLen[level]],True,
Operator[list[[1,1]],list[[1,2]],level-Total[list[[2;;,2]]]].OperatorChain[list[[2;;]],level]
]

(* Acts on the right of level *)
HCOperatorChain[list_,level_]:=HCOperatorChain[list,level]=Which[Length[list]==0,IdentityMatrix[LLen[level]],True,
HCOperatorChain[list[[2;;]],level].HC[list[[1,1]],list[[1,2]],level-Total[list[[2;;,2]]]]
]


StateNames[level_] := Flatten[Table[{i,j},{i,OperatorNames[level]},{j,1,HighestWeightDimension}],1]
negativeify[op_]:=({#[[1]],-#[[2]]})&/@op
PositiveOperatorNames[level_]:=negativeify/@OperatorNames[level]
OperatorNames[level_]:=OperatorNames[level,level,1]
OperatorNames[level_,maxlevel_,index_]:=Module[{gcd,newmaxlevel,newindex},
If[level<0,Return[{}]];
	If[level==0,Return@{{}}];
If[maxlevel<=0,Return[{}]];

	gcd = GCD@@(Grading/@OperatorList);If[gcd==0,gcd=1;];
	newmaxlevel = maxlevel;
	newindex = index; If[newindex>Length[OperatorList],newmaxlevel = newmaxlevel-gcd; newindex=1;];
	If[level<newmaxlevel,newmaxlevel=level;newindex=1;];

	While[Mod[Grading[OperatorList[[newindex]]]-newmaxlevel,1]!=0,
		If[newindex==Length[OperatorList],newindex=1;newmaxlevel-=gcd;,newindex++;];
		If[newmaxlevel<=0,Return[{}]];
	];
	(* Apply the first operator we find *)
	If[FermionQ[OperatorList[[newindex]]],
		(* Fermion *)
		Return@Join[
			(Prepend[#,{OperatorList[[newindex]],-newmaxlevel}]&)/@OperatorNames[level-newmaxlevel, newmaxlevel, newindex+1],
			OperatorNames[level, newmaxlevel, newindex+1]
		];
	,
		(* Boson *)	
		Return@Join[
			(Prepend[#,{OperatorList[[newindex]],-newmaxlevel}]&)/@OperatorNames[level-newmaxlevel, newmaxlevel, newindex],
			OperatorNames[level, newmaxlevel, newindex+1]
		];
	];
]
LLen[level_]:=Length[OperatorNames[level]]*HighestWeightDimension


StateVector[name_]:=StateVector[name,-Total[name[[1,All,2]]]]
StateVector[name_,level_]:=Module[{i,allnames},
allnames = StateNames[level];
For[i=1,i<=Length[allnames],i++,
StateVector[allnames[[i]],level]=StateVector[allnames[[i]]]=UnitVector[Length[allnames],i];
];Return@StateVector[name];]

	

GramMatrix[level_]:=Table[HCOperatorChain[name[[1]],0][[name[[2]],All]],{name,StateNames[level]}]//Simplify//Expand
GramNullspace[level_]:=NullSpace@GramMatrix@level
KacDeterminant[level_]:=Det[GramMatrix[level]]
GramRank[level_]:=MatrixRank[GramMatrix[level]]

Descendents[source_,sourcelevel_,targetlevel_]:=Descendents[source,sourcelevel,targetlevel]=
Which[targetlevel==sourcelevel,{source},True,MinimalRowReducedForm[Join@@Table[Which[
targetlevel-sourcelevel<-op[[2]],{},
True,
Descendents[source,sourcelevel,targetlevel+op[[2]]].Transpose[Operator[op[[1]],op[[2]],targetlevel+op[[2]]]]
],{op,MinimalGeneratorsCreation}]]]
DescendentsOfSpace[vecs_,startlevel_,endlevel_]:=RemoveZeroRows@RowReduce@(Join@@Table[Descendents[vec,startlevel,endlevel],{vec,vecs}])

FindEigenbasis[x_,level_]:=FindEigenbasis[x,IdentityMatrix[LLen[level]],level]


FindEigenbasis[xss_,ops_,level_]:=Module[{indices,b,binv,matrix,vals,vecs,xs,i,j,out,bases,newbases,valslist,scalarout},
If[!ListQ[xss],xs={xss};scalarout=True;,xs=xss;scalarout=False];
If[Length[xs]==1,
b =MinimalRowReducedForm[ops];
binv=PseudoInverse[b];
matrix = Transpose[binv].Operator[xs[[1]],0,level].Transpose[b];
{vals,vecs} = Eigensystem[matrix];
(*Print[MatrixForm@matrix,vals,vecs];*)

out = {};
valslist = DeleteDuplicates[vals];
Do[
indices = Select[Range@Length@vals,vals[[#]]==val&];
AppendTo[out,{Which[scalarout,val,True,{val}],vecs[[indices]].b}];
,{val,valslist}];

Return[out];
];
(* There is more than one operator. *)

(* Check for mutual commutivity. *)
For[i=1,i<=Length[xs],i++,
For[j=i+1,j<=Length[xs],j++,
If[!IsZeroMatrix[(Operator[xs[[i]]0,level].Operator[xs[[j]],0,level]-Operator[xs[[j]]0,level].Operator[xs[[i]],0,level]).Transpose[ops]],
Print["Operators ",xs[[i]]," and "xs[[j]]" do not commute at level ",level " ."];
Return[{}];
];
];
];
(* Everything should commute.  Now recurse. *)
bases = FindEigenbasis[xs[[2;;]],ops,level];
out = {};
Do[
newbases = FindEigenbasis[{xs[[1]]},base[[2]],level];
Do[AppendTo[out,{Join[k[[1]],base[[1]]],k[[2]]}],{k,newbases}]
,{base,bases}];
Return[out];
];



IntersectVectorSpaces[b1_,b2_,b3__]:=IntersectVectorSpaces[IntersectVectorSpaces[b1,b2],b3]
IntersectVectorSpaces[b1_,b2_]:=Module[{null,nullleft,out},
(* We assume that b1 and b2 are both bases.  We will use the minimality condition here. *)
null = NullSpace[Join[b1,b2]//Transpose];
nullleft = null[[All,1;;Length[b1]]];
out = MinimalRowReducedForm[-nullleft.b1];
Return@out;
]
UnionVectorSpaces[b___]:=MinimalRowReducedForm@Join[b]

IsZeroVector[vector_]:=And@@((#==0)&/@vector)
IsZeroMatrix[matrix_]:=And@@(IsZeroVector/@vector)
RemoveZeroRows[matrix_]:=Select[matrix,!IsZeroVector[#]&]
MinimalRowReducedForm[matrix_]:=Which[matrix=={},{},True,RemoveZeroRows@RowReduce@matrix]
EMatrixRank[matrix_]:=Which[matrix=={},0,True,MatrixRank@matrix];

FindSingularSubspace[level_]:=FindSingularSubspace[level]=FindSingularSubspace[NullSpace@GramMatrix[level],level]

FindSingularSubspace[basis_,level_]:=Module[{i,currentbasis,null},
currentbasis = basis;
If[Length[currentbasis]==0,Return@{};];
Do[
If[op[[2]]<=level,
null = NullSpace[Operator[op[[1]],op[[2]],level].Transpose[currentbasis]];
If[Length[null]==0,Break[];];
currentbasis=null.currentbasis;
];
,{op,MinimalGeneratorsAnnihilation}
];
If[Length[null]==0,Return@{};];
Return@currentbasis;
]

InVectorSpaceQ[space_,vector_]:=Module[{rowreduced},
rowreduced = RowReduce[space];
Return[MatrixRank[rowreduced]==MatrixRank[Append[rowreduced,vector]]];
]

ConstructLadderDiagram[cartanf_,l_]:=Module[{gcd,eigenbasis,cartan,singulars,m,i,k,pplevel,ppxs,level,xs,ppvecs,j,states,parentmatrix,vecs},
If[!ListQ[cartanf],cartan={cartanf};,cartan=cartanf];
gcd = GCD@@(Grading/@OperatorList);If[gcd==0,gcd=1;];
states={};
(* Find all the null singular vectors, and include all the weight 0 vectors. *)
For[i=0,i<=l,i=i+gcd,
If[i==0,singulars = IdentityMatrix@LLen@0;
,
Print[ "Searching for singular vectors at level ",i];
singulars = FindSingularSubspace[i];
];

If[Length[singulars]>0,
Print["Singular vectors have dimension ",singulars//Length,". "];
eigenbasis = FindEigenbasis[cartan,singulars,i];
If[Or@@(Length[#[[2]]>1]&/@eigenbasis),Print["Duplicate eigenvalues found for singular vector.  ConstructLadderDiagram will merge these eigenvalues."];];
(* Add the singular vectors to the list of states (level, x) *)
Do[
Print["Found singular vector at level ",i,", with eigenvalues ",eig[[1]],"."];
AppendTo[states,{i,eig[[1]],eig[[2]]}];
,{eig,eigenbasis}];
];
]; (*end dealing with the singulars*)

(* Now determine which states are descendents of each other. *)
parentmatrix = Table[Which[temp1<temp2,-1,True,0],{temp1,1,Length[states]},{temp2,1,Length[states]}]; (* parent, child *)

For[k=1,k<=Length[states],k++,
{level,xs,vecs}=states[[k]];

For[j=k-1,j>=1,j--,
	If[parentmatrix[[j,k]]==-1,(* We need to determine if j is a parent of k *)
		{pplevel,ppxs,ppvecs}=states[[j]];
		Print["Checking parentage of ",ppxs," to ",xs];
		If[IntersectQ[DescendentsOfSpace[ppvecs,pplevel,level],vecs],
			parentmatrix[[j,k]]=1;
			(* Make parents of parents parents *)
			For[m=1,m<=k,m++,
				If[parentmatrix[[m,j]]>0,parentmatrix[[m,k]]=2];
			];
			,
			parentmatrix[[j,k]]=0;
		];
	];
];
];
Return[{states,parentmatrix}];
];

LadderGraph[states_,parentmatrix_]:=Module[{edges,vertexlabels},vertexlabels=Table[i->Placed[ToString[states[[i,2]],InputForm],Top],{i,Length[states]}];
edges = {};
Do[If[parentmatrix[[i,j]]==1,AppendTo[edges,i->j]],{i,Length[states]},{j,Length[states]}];
Graph[edges,EdgeShapeFunction->GraphElementData["FilledArrow","ArrowSize"->0.05],VertexLabels->vertexlabels]
]

NullDescendents[level_]:=NullDescendents[level]=(Join@@Table[Which[level+ops[[2]]<0,{},Length[GramNullspace[level+ops[[2]]]]==0,{},True,GramNullspace[level+ops[[2]]].Transpose[Operator[ops[[1]],ops[[2]],level+ops[[2]]]]],{ops,MinimalGeneratorsCreation}]);


FindNonDescendents[level_]:=Module[{rank,matrix},
matrix=(Join@@Table[Which[level+ops[[2]]<0,{},Length[GramNullspace[level+ops[[2]]]]==0,{},True,GramNullspace[level+ops[[2]]].Transpose[Operator[ops[[1]],ops[[2]],level+ops[[2]]]]],{ops,MinimalGeneratorsCreation}]);
If[matrix=={},Return@MatrixRank[GramNullspace[level]];];
rank = MatrixRank@matrix;
Print[MatrixRank[GramNullspace[level]],", ",rank];
Return[MatrixRank[GramNullspace[level]]-rank];
]

FindAnnihilatingOperators[oplevel_,state_,level_]:=Module[{matrix},
If[oplevel<0,
matrix = Table[OperatorChain[list,level].state,{list,OperatorNames[-oplevel]}];
,
matrix = Table[OperatorChain[list,level].state,{list,PositiveOperatorNames[oplevel]}];
]
If[matrix=={},Return[{}];];
Return@NullSpace@Transpose@matrix;
]

InVectorSpaceQ[space_,vector_]:=Module[{rowreduced},
rowreduced = RowReduce[space];
Return[MatrixRank[rowreduced]==MatrixRank[Append[rowreduced,vector]]];
]

IntersectQ[space1_,space2_]:=Module[{s1,s2,rowreduced},
s1 = MinimalRowReducedForm[space1];
s2 = MinimalRowReducedForm[space2];
rowreduced = RowReduce[Join[s1,s2]];
Return[IsZeroVector[rowreduced[[-1]]]];
]

End[]
EndPackage[]


==> anc/Weaver_documentation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89268,       2732]
NotebookOptionsPosition[     79164,       2389]
NotebookOutlinePosition[     79519,       2405]
CellTagsIndexPosition[     79476,       2402]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["An overview of the Weaver package", "Title",
 CellChangeTimes->{{3.621882909373489*^9, 3.621882918894651*^9}, {
   3.6218838228020773`*^9, 3.621883828015006*^9}, 3.6230941770076933`*^9, {
   3.626474751144429*^9, 3.626474751780817*^9}}],

Cell[TextData[{
 "The following provides documentation of the commands in the Weaver \
(W-algebra exact arithmetic Verma module evaluator) package for perfoming \
calculations in modules of W-algebras.\n\nA W-algebra is an algebra that is \
generated by the modes of a finite number of simple fields and superfields \
whose (anti-)commutation relations close under the inclusion of \
normal-ordered products of fields and derivatives of fields and satisfy a \
Jacobi Identity.\n\nThis package works with Verma modules of highest weight \
vectors of fields.  It starts by defining highest weight vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "i"], TraditionalForm]]],
 ", which are annihilated by the positive modes: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "n"], 
    SubscriptBox["v", "i"]}], TraditionalForm]]],
 "= 0 when n > 0, and which transform under a representation of the 0-modes.\n\
\nThe Verma module is the representation generated by the action of the \
universal enveloping algebra of the W-algebra on the highest weight vector \
(i.e. by the action of creation operators).\n\nExamples of use of the package \
are provided in attached Mathematica notebook, Weaver_examples.nb.  That \
notebook describes the construction of two algebras, the Virasoro algebra and \
the SW(3/2,2) algebra as well as a number of examples of use of the package \
to isolate the structure of minimal models for these two algebras.\n\nThis \
notebook will provide a comprehensive overview of the commands and \
capabilities of the Weaver package."
}], "Text",
 CellChangeTimes->{{3.6218829707362022`*^9, 3.621883041009622*^9}, {
  3.621883114874065*^9, 3.621883199574946*^9}, {3.621883349811174*^9, 
  3.621883471692069*^9}, {3.62309419390304*^9, 3.6230942261364927`*^9}, {
  3.626474758806312*^9, 3.62647493633659*^9}}],

Cell[CellGroupData[{

Cell["Loading the package", "Section",
 CellChangeTimes->{{3.621883504258903*^9, 3.621883511401225*^9}}],

Cell[TextData[{
 "To begin, verify that the file ",
 "Weaver",
 ".m is in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s path.  If it is not, ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s path may be modified by appending a directory to the \
$Path variable.\n\nOnce you have done so, you may load the package using the \
following command.  Loading the package clears any previously completed \
calculations performed by the package, so must be done each time the algebra \
is changed."
}], "Text",
 CellChangeTimes->{{3.621883527873665*^9, 3.6218835442501173`*^9}, {
   3.621883622359704*^9, 3.62188368404663*^9}, {3.62188469877873*^9, 
   3.6218847422837963`*^9}, 3.626474770762682*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Weaver.m"}]], "Input",
 CellChangeTimes->{{3.621883685586053*^9, 3.621883689944004*^9}, 
   3.6264747707892447`*^9}],

Cell[BoxData["\"\<Weaver: a package for explicit exact-arithmetic \
calculations in operator algebras\>\""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.624735707585985*^9, 3.624735741758498*^9, 
  3.626474770833304*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Algebras and Representations", "Section",
 CellChangeTimes->{{3.621883704562552*^9, 3.621883709759116*^9}, {
  3.6218858311924467`*^9, 3.621885835317068*^9}}],

Cell[TextData[{
 "Algebras may be defined by providing a particular set of parameters.  ",
 StyleBox["OperatorList",
  FontWeight->"Bold"],
 " and ",
 StyleBox["HighestWeightDimension",
  FontWeight->"Bold"],
 " must be defined for the entire algebra.  ",
 StyleBox["\[CapitalDelta]",
  FontWeight->"Bold"],
 ", ",
 StyleBox["FermionQ",
  FontWeight->"Bold"],
 ", ",
 StyleBox["HC",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["Grading",
  FontWeight->"Bold"],
 " must be defined for each operator.  ",
 StyleBox["operator[0]",
  FontWeight->"Bold"],
 " must be defined for each operator with integer grading.  ",
 StyleBox["Commutator",
  FontWeight->"Bold"],
 " must be defined for each ordered pair of operators.\n\nThe additional \
variables ",
 StyleBox["MinimalGeneratorsCreation",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["MinimalGeneratorsAnnihilation",
  FontWeight->"Bold"],
 " must be defined for the entire algebra in order to perform certain \
calculations.\n\nThe examples for the following operators will describe the \
creation of the N=1 super Virasoro algebra at c=12 in the NS sector acting on \
the vacuum Verma module."
}], "Text",
 CellChangeTimes->{{3.621883804713286*^9, 3.621883850263466*^9}, {
   3.62188388276873*^9, 3.621883971410708*^9}, 3.621884031181489*^9, {
   3.621884170348897*^9, 3.62188420386761*^9}, {3.621884564312628*^9, 
   3.621884624249812*^9}, {3.621884928162365*^9, 3.62188493329825*^9}, {
   3.621884989718541*^9, 3.621885020198884*^9}, {3.621885507776845*^9, 
   3.62188554103806*^9}, {3.621886829766961*^9, 3.62188688071036*^9}, {
   3.621886980314451*^9, 3.621886981696093*^9}, {3.621887349516552*^9, 
   3.621887391358478*^9}, {3.6230942575315933`*^9, 3.623094258376154*^9}}],

Cell[CellGroupData[{

Cell["OperatorList", "Subsubsection",
 CellChangeTimes->{{3.621884218918174*^9, 3.621884221355131*^9}}],

Cell["\<\
OperatorList is a list of the names of the simple operators in the theory.  \
Each of these names without parameters should be unbound.\
\>", "Text",
 CellChangeTimes->{{3.6218842242594748`*^9, 3.62188422604322*^9}, {
  3.6218845570517893`*^9, 3.6218845607525167`*^9}, {3.621884638169525*^9, 
  3.621884681266324*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OperatorList", "=", " ", 
   RowBox[{"{", 
    RowBox[{"L", ",", "G"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621884685439266*^9, 3.621884690547586*^9}, {
  3.621884754149572*^9, 3.621884756334063*^9}, {3.621884999574059*^9, 
  3.6218850001397057`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HighestWeightDimension", "Subsubsection",
 CellChangeTimes->{{3.621885547736413*^9, 3.6218855496605177`*^9}}],

Cell[TextData[{
 StyleBox["HighestWeightDimension",
  FontWeight->"Bold"],
 " should be set to the dimension of the highest-weight space.  The 0-modes \
of the algebra should form a ",
 StyleBox["HighestWeightDimension",
  FontWeight->"Bold"],
 " dimension of this space."
}], "Text",
 CellChangeTimes->{{3.6218855523588047`*^9, 3.621885604912105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightDimension", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.621885612660054*^9, 3.6218856152735023`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.621884762504147*^9, 3.6218847676611013`*^9}}],

Cell[TextData[{
 StyleBox["\[CapitalDelta][operator]",
  FontWeight->"Bold"],
 " should be set to the conformal weight of the operator for each operator in \
",
 StyleBox["OperatorList",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.621884769777326*^9, 3.621884824143938*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "L", "]"}], "=", "2"}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "G", "]"}], "=", 
   RowBox[{"3", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621884831042307*^9, 3.621884835281411*^9}, {
  3.621885053432445*^9, 3.621885059280056*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["FermionQ", "Subsubsection",
 CellChangeTimes->{{3.621884851563155*^9, 3.621884866649192*^9}}],

Cell[TextData[{
 "For each operator in ",
 StyleBox["OperatorList",
  FontWeight->"Bold"],
 ", ",
 StyleBox["FermionQ",
  FontWeight->"Bold"],
 " needs to be set to ",
 StyleBox["True",
  FontWeight->"Bold"],
 " if the operator is a fermion and ",
 StyleBox["False",
  FontWeight->"Bold"],
 " otherwise."
}], "Text",
 CellChangeTimes->{{3.621884869504833*^9, 3.621884911323434*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FermionQ", "[", "L", "]"}], "=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FermionQ", "[", "G", "]"}], "=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{{3.621884915687264*^9, 3.6218849206269293`*^9}, {
  3.62188509766173*^9, 3.621885105995411*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HC", "Subsubsection",
 CellChangeTimes->{{3.6218851234192533`*^9, 3.621885123561048*^9}}],

Cell[TextData[{
 StyleBox["HC[X, n, level]",
  FontWeight->"Bold"],
 " gives the matrix form of the Hermitian conjugate of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " acting on level (level+n) on the left or level on the right.  In general, ",
 StyleBox["HC[X, n, level]",
  FontWeight->"Bold"],
 " should be set to ",
 StyleBox["Operator[X, -n, level-n]",
  FontWeight->"Bold"],
 ", although this may be changed if X has a nonstandard Hermetian conjugate."
}], "Text",
 CellChangeTimes->{{3.621885130313114*^9, 3.6218852511152077`*^9}, {
  3.621885320494157*^9, 3.621885360300963*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HC", "[", 
    RowBox[{"L", ",", "n", ",", "level"}], "]"}], ":=", 
   RowBox[{"Operator", "[", 
    RowBox[{"L", ",", 
     RowBox[{"-", "n"}], ",", 
     RowBox[{"level", "-", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HC", "[", 
    RowBox[{"G", ",", "n", ",", "level"}], "]"}], ":=", 
   RowBox[{"Operator", "[", 
    RowBox[{"G", ",", 
     RowBox[{"-", "n"}], ",", 
     RowBox[{"level", "-", "n"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621885362194539*^9, 3.6218853819689827`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Grading", "Subsubsection",
 CellChangeTimes->{{3.621885392436034*^9, 3.6218853930819197`*^9}}],

Cell[TextData[{
 "For each operator, ",
 StyleBox["Grading",
  FontWeight->"Bold"],
 " should be set to 0 if the modes of the operator are integer graded and 1/2 \
if the modes of the operator are half-integer graded."
}], "Text",
 CellChangeTimes->{{3.621885426031597*^9, 3.6218854728775797`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Grading", "[", "L", "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Grading", "[", "G", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621885476182602*^9, 3.621885492102579*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["operator[0]", "Subsubsection",
 CellChangeTimes->{{3.621885704926199*^9, 3.621885706376582*^9}}],

Cell[TextData[{
 StyleBox["operator[0",
  FontWeight->"Bold"],
 "] should be defined for each operator with integer grading.  It should take \
matrix values that form a representation of the 0-mode algebra on the \
highest-weight space, or a scalar value if that dimension is 1."
}], "Text",
 CellChangeTimes->{{3.621885713451352*^9, 3.62188579412798*^9}, {
  3.621885842789385*^9, 3.621885849909787*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "0", "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.621885802460881*^9, 3.621885811157681*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["AddOperator", "Subsubsection",
 CellChangeTimes->{{3.6218864654652357`*^9, 3.62188646939028*^9}}],

Cell[TextData[{
 "AddOperator[operator, fermionq, grading, conformal_weight] initializes a \
new \noperator named operator by adding it to ",
 StyleBox["OperatorList",
  FontWeight->"Bold"],
 ", setting ",
 StyleBox["FermionQ[operator]=fermionq, Grading[operator]=grading",
  FontWeight->"Bold"],
 ", ",
 StyleBox["\[CapitalDelta][operator]=conformal_weight",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["HC[operator,n,level]:=Operator[operator,-n,level-n].",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.6218864721842737`*^9, 3.621886625833757*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "OperatorList", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"L", ",", "False", ",", "0", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"G", ",", "True", ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.621886631066985*^9, 3.621886670979128*^9}, 
   3.623094313023409*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Commutator", "Subsubsection",
 CellChangeTimes->{{3.621885863162669*^9, 3.6218858706429453`*^9}}],

Cell[TextData[{
 StyleBox["Commutator[X, m, Y, n, level]",
  FontWeight->"Bold"],
 " gives an expression for the (anti-)commutator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubscriptBox["X", "m"], ",", 
     SubscriptBox["Y", "n"]}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " acting on level.  ",
 StyleBox["Commutator ",
  FontWeight->"Bold"],
 "should be defined in terms of ",
 StyleBox["\[Delta][n+m,level]",
  FontWeight->"Bold"],
 ",",
 StyleBox[" Operator[Z, m+n, level]",
  FontWeight->"Bold"],
 ", ",
 StyleBox["NOperator[Z, W, m+n, level]",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["NOperator[Z, a, W, b, m+n, level]",
  FontWeight->"Bold"],
 " which are expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Delta]", ",", " ", 
      RowBox[{"n", " ", "+", " ", "m"}]}], "]"}], ",", " ", 
    RowBox[{"Subscript", "[", 
     RowBox[{"Z", ",", " ", "n"}], "]"}], ",", " ", 
    RowBox[{":", "ZW", 
     SubscriptBox[":", 
      RowBox[{"n", "+", "m"}]]}], ",", " ", 
    RowBox[{"and", " ", ":", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[PartialD]", "a"], "Z"}], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "b"], "W"}]}], 
     SubscriptBox[":", 
      RowBox[{"n", "+", "m"}]]}], ",", " ", "respectively"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.6218858783976107`*^9, 3.6218860804080067`*^9}, {
  3.621886118019425*^9, 3.621886192060226*^9}, {3.6218863369757013`*^9, 
  3.621886338407434*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"L", ",", "m_", ",", "L", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"(", 
       RowBox[{"n", "-", "m"}], ")"}],
      FontWeight->"Bold"], 
     RowBox[{
      StyleBox["Operator",
       FontWeight->"Bold"], "[", 
      RowBox[{"L", ",", 
       RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ",", "level"}], "]"}]}]}]}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"G", ",", "m_", ",", "G", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Operator", "[", 
      RowBox[{"L", ",", 
       RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"m", "^", "2"}]}], "-", "1"}], ")"}], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ",", "level"}], "]"}]}]}]}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "m_", ",", "G", ",", "n_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "/", "2"}], "-", "n"}], ")"}], 
   RowBox[{"Operator", "[", 
    RowBox[{"G", ",", 
     RowBox[{"n", "+", "m"}], ",", "level"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"G", ",", "n_", ",", "L", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{"-", 
   RowBox[{"Commutator", "[", 
    RowBox[{"L", ",", "m", ",", "G", ",", "n", ",", "level"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.621886209600573*^9, 3.621886461047236*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["MinimalGeneratorsCreation and \
MinimalGeneratorsAnnihilation", "Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.621886954489386*^9, 3.621886998193242*^9}}],

Cell[TextData[{
 StyleBox["MinimalGeneratorsCreation",
  FontWeight->"Bold"],
 " (resp. ",
 StyleBox["MinimalGeneratorsAnnihilation",
  FontWeight->"Bold"],
 ") should be set to a list of operators that that generate the negative \
(resp positive) level space of operators.  They do not need to be minimal, \
but including redundant operators may slow certain calculations.  Operators \
should be listed as ",
 StyleBox["{X,n}",
  FontWeight->"Bold"],
 " to represent ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "n"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.621887015220825*^9, 3.621887150364064*^9}, {
  3.623094320497611*^9, 3.623094320646003*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MinimalGeneratorsAnnihilation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalGeneratorsCreation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6218871134528713`*^9, 3.621887123389544*^9}, {
  3.621887158792384*^9, 3.621887215361834*^9}, {3.621887268387602*^9, 
  3.621887273986664*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions describing operators", "Section",
 CellChangeTimes->{{3.621883704562552*^9, 3.621883709759116*^9}, {
  3.6218858311924467`*^9, 3.621885835317068*^9}, {3.621886797215538*^9, 
  3.621886809025537*^9}, {3.621888342563197*^9, 3.621888363865052*^9}, {
  3.621888525946011*^9, 3.621888533718463*^9}}],

Cell["\<\
Included here is a list of commands provided by the package that describe the \
subspaces of the Verma modules and linear action of Operators.  Examples of \
their use are provided on the super Virasoro representation defined above.\
\>", "Text",
 CellChangeTimes->{{3.621887297862628*^9, 3.621887337395352*^9}, {
  3.621887402745091*^9, 3.621887404437729*^9}, {3.621888540030499*^9, 
  3.62188858565517*^9}, {3.623094343112321*^9, 3.623094344024496*^9}}],

Cell[CellGroupData[{

Cell["FSign", "Subsubsection",
 CellChangeTimes->{3.621887436145748*^9}],

Cell["\<\
FSign[X,Y] returns -1 if both X and Y are fermionic and 1 otherwise.\
\>", "Text",
 CellChangeTimes->{{3.621887448548818*^9, 3.621887465966954*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FSign", "[", 
  RowBox[{"L", ",", "G"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FSign", "[", 
  RowBox[{"G", ",", "G"}], "]"}]}], "Input",
 CellChangeTimes->{{3.621887468423706*^9, 3.6218874774562902`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.621887477960504*^9, 3.6218874825153837`*^9}, 
   3.62196271002584*^9, {3.6219630801351137`*^9, 3.6219630904469624`*^9}, {
   3.621965307901922*^9, 3.6219653582504387`*^9}, 3.621965440634501*^9, 
   3.62196593112484*^9, 3.6219666871996393`*^9, 3.6247356358674173`*^9, 
   3.62473574209163*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.621887477960504*^9, 3.6218874825153837`*^9}, 
   3.62196271002584*^9, {3.6219630801351137`*^9, 3.6219630904469624`*^9}, {
   3.621965307901922*^9, 3.6219653582504387`*^9}, 3.621965440634501*^9, 
   3.62196593112484*^9, 3.6219666871996393`*^9, 3.6247356358674173`*^9, 
   3.6247357420961742`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OperatorNames", "Subsubsection",
 CellChangeTimes->{3.621887823544693*^9}],

Cell["\<\
OperatorNames[level] returns a list of all of the operators in the universal \
covering algebra of the negative subalgebra at a given level.  Each operator \
is given as a product of operators in OperatorList, listing those operators \
by {operator_name,level}.\
\>", "Text",
 CellChangeTimes->{{3.621887835103567*^9, 3.6218878614159813`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OperatorNames", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.621887881143001*^9, 3.621887887252408*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"L", ",", 
      RowBox[{"-", "2"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{"-", 
        FractionBox["3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6218878877374687`*^9, 3.621962710077016*^9, {3.621963080170683*^9, 
   3.621963090494219*^9}, {3.621965307953394*^9, 3.6219653582882767`*^9}, 
   3.6219654406793547`*^9, 3.621965931180936*^9, 3.621966687232855*^9, 
   3.6247356359196987`*^9, 3.6247357421214437`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["PositiveOperatorNames", "Subsubsection",
 CellChangeTimes->{3.621962572989624*^9}],

Cell["\<\
PositiveOperatorNames[level] returns a list of all of the operators in the \
universal covering algebra of the positive subalgebra at a given level.  Each \
operator is given as a product of operators in OperatorList, listing those \
operators by {operator_name,level}.\
\>", "Text",
 CellChangeTimes->{{3.621962579524158*^9, 3.621962583206955*^9}, {
  3.62309436580858*^9, 3.62309436673347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveOperatorNames", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.6219625894902983`*^9, 3.621962590544932*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"L", ",", "2"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"G", ",", 
       FractionBox["3", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621962710129096*^9, {3.6219630802227783`*^9, 3.621963090545042*^9}, {
   3.621965308082286*^9, 3.621965358321116*^9}, 3.6219654407281*^9, 
   3.621965931230219*^9, 3.621966687266961*^9, 3.624735635960688*^9, 
   3.624735742164818*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["StateNames", "Subsubsection",
 CellChangeTimes->{{3.621888015665926*^9, 3.621888017368875*^9}}],

Cell["\<\
StateNames returns a list of states in the Verma module at a given level.  \
The states are products of operators times one of the highest-weight vectors.\
\[CloseCurlyDoubleQuote];\
\>", "Text",
 CellChangeTimes->{{3.621888020937262*^9, 3.621888029169146*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateNames", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.621888035123561*^9, 3.621888038727721*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "2"}]}], "}"}], "}"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"G", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.621888042075489*^9, 3.62196271017675*^9, {3.6219630802760687`*^9, 
   3.6219630905945044`*^9}, {3.62196530816805*^9, 3.621965358354224*^9}, 
   3.6219654407779503`*^9, 3.621965931280376*^9, 3.621966687299749*^9, 
   3.624735636012785*^9, 3.624735742213985*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LLen", "Subsubsection",
 CellChangeTimes->{{3.621888077297176*^9, 3.621888077831195*^9}}],

Cell["\<\
LLen[level] returns the dimension of the subspace of the Verma module at \
level.  This is equal to the length of StateNames[level]\
\>", "Text",
 CellChangeTimes->{{3.621888080763362*^9, 3.6218881093996696`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LLen", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.621888091023919*^9, 3.621888097226856*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.621888097538652*^9, 3.621962710275152*^9, {3.62196308032003*^9, 
   3.621963090644953*^9}, {3.621965308219112*^9, 3.621965358386683*^9}, 
   3.6219654408291283`*^9, 3.621965931330522*^9, 3.621966687317749*^9, 
   3.624735636060967*^9, 3.6247357422655993`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["StateVector", "Subsubsection",
 CellChangeTimes->{{3.621888119041164*^9, 3.621888121127515*^9}}],

Cell["\<\
StateVector[name] returns the vector corresponding to a state with a given \
name in the format
given by StateNames.\
\>", "Text",
 CellChangeTimes->{3.621888166916582*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateVector", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "2"}]}], "}"}], "}"}], ",", "1"}], "}"}], "]"}]], "Input",\

 CellChangeTimes->{{3.621888171429502*^9, 3.621888186290799*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.621888187015829*^9, 3.621962710334957*^9, {3.6219630803683033`*^9, 
   3.621963090695409*^9}, {3.6219653082697678`*^9, 3.621965358513645*^9}, 
   3.621965440880581*^9, 3.6219659313957977`*^9, 3.621966687349873*^9, 
   3.624735636111356*^9, 3.624735742314013*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DisplayName", "Subsubsection",
 CellChangeTimes->{{3.621890901577325*^9, 3.621890903471637*^9}}],

Cell["\<\
DisplayName[operator] or DisplayName[state] returns a more human-readable \
expression for the operator or state.\
\>", "Text",
 CellChangeTimes->{{3.62189090604738*^9, 3.621890936023589*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DisplayName", "[", 
  RowBox[{
   RowBox[{"StateNames", "[", "2", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DisplayName", "[", 
  RowBox[{
   RowBox[{"OperatorNames", "[", "2", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.621890937705929*^9, 3.62189095341893*^9}}],

Cell[BoxData["\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"], \
"Output",
 CellChangeTimes->{{3.6218909541028852`*^9, 3.621890975019319*^9}, 
   3.621891088114197*^9, 3.6219627103602047`*^9, {3.621963080419323*^9, 
   3.621963090745426*^9}, {3.6219653084433403`*^9, 3.621965358568424*^9}, 
   3.62196544093082*^9, 3.621965931447062*^9, 3.621966687383065*^9, 
   3.624735636495185*^9, 3.624735742360371*^9}],

Cell[BoxData["\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)\"\>"], \
"Output",
 CellChangeTimes->{{3.6218909541028852`*^9, 3.621890975019319*^9}, 
   3.621891088114197*^9, 3.6219627103602047`*^9, {3.621963080419323*^9, 
   3.621963090745426*^9}, {3.6219653084433403`*^9, 3.621965358568424*^9}, 
   3.62196544093082*^9, 3.621965931447062*^9, 3.621966687383065*^9, 
   3.624735636495185*^9, 3.624735742365275*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Delta]", "Subsubsection",
 CellChangeTimes->{{3.62188839002754*^9, 3.6218883992468147`*^9}}],

Cell["\<\
\[Delta][n,level] returns the 0 operator if n\[NotEqual]0 and the identity \
operator if n=0 acting on states in the Verma
module at level.\
\>", "Text",
 CellChangeTimes->{{3.621888408071973*^9, 3.621888430028625*^9}, {
  3.623094387558509*^9, 3.623094387642848*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"0", ",", "2"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.621888448982561*^9, 3.621888462053173*^9}, {
  3.621888496444368*^9, 3.6218884980269337`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.62188845804893*^9, 3.6218884623197947`*^9}, 
   3.6219627104076643`*^9, {3.621963080472187*^9, 3.621963090810554*^9}, {
   3.6219653085618057`*^9, 3.621965358840252*^9}, 3.621965440979189*^9, 
   3.6219659315096407`*^9, 3.621966687454342*^9, 3.624735636674747*^9, 
   3.624735742414253*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.62188845804893*^9, 3.6218884623197947`*^9}, 
   3.6219627104076643`*^9, {3.621963080472187*^9, 3.621963090810554*^9}, {
   3.6219653085618057`*^9, 3.621965358840252*^9}, 3.621965440979189*^9, 
   3.6219659315096407`*^9, 3.621966687454342*^9, 3.624735636674747*^9, 
   3.624735742420779*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operator", "Subsubsection",
 CellChangeTimes->{3.621887495775823*^9}],

Cell[TextData[{
 "Operator[X,n,level] returns the matrix describing the linear transformation \
between levels level and (level-n) that is the action of the operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "n"], "."}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.621887507414403*^9, 3.6218875751303377`*^9}, {
  3.623094410114584*^9, 3.6230944120630703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Operator", "[", 
   RowBox[{"G", ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", "2"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6218875770134077`*^9, 3.621887596318228*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0"},
     {"1", "2", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.621887589123754*^9, 3.621887596664934*^9}, 
   3.621962710733588*^9, {3.621963080918899*^9, 3.621963090915535*^9}, {
   3.621965308632321*^9, 3.6219653596729507`*^9}, 3.621965441041771*^9, 
   3.621965931574938*^9, 3.621966687535836*^9, 3.624735636724414*^9, 
   3.624735742562004*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NOperator", "Subsubsection",
 CellChangeTimes->{3.621887611247991*^9}],

Cell[TextData[{
 "NOperator[X,Y,op_level,level] return a matrix representing the action of \
the normal-ordered product,",
 Cell[BoxData[
  FormBox[
   RowBox[{":", "XY", 
    SubscriptBox[":", "op_level"]}], TraditionalForm]]],
 " acting on the states in the Verma module at level level.\n\
NOperator[X,x,Y,y,op_level,level] returns the normal ordered product ",
 Cell[BoxData[
  FormBox[
   RowBox[{":", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[PartialD]", "x"], "X"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "y"], "Y"}]}], 
    SubscriptBox[":", "op_level"]}], TraditionalForm]]],
 " instead."
}], "Text",
 CellChangeTimes->{{3.621887613753031*^9, 3.621887704314432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["EvaluatedOperators", "Subsubsection",
 CellChangeTimes->{{3.621887720032209*^9, 3.62188773008733*^9}}],

Cell[TextData[{
 "EvaluatedOperators is a list of all the operators that have previously been \
evaluated.  The list is given as triplets ",
 StyleBox["{X, n, level}",
  FontWeight->"Bold"],
 " for the operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", "n"], " ", "acting", " ", "on", " ", 
    RowBox[{"level", "."}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.621887735943734*^9, 3.621887810306387*^9}}],

Cell[CellGroupData[{

Cell[BoxData["EvaluatedOperators"], "Input",
 CellChangeTimes->{{3.621887752897936*^9, 3.62188775695221*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["5", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"-", "2"}], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"G", ",", 
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", 
     RowBox[{"-", "1"}], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621887757381666*^9, 3.621962710804536*^9, {3.621963081085887*^9, 
   3.621963090961008*^9}, {3.62196530864997*^9, 3.621965359788683*^9}, 
   3.6219654410762987`*^9, 3.621965931625469*^9, 3.621966687567358*^9, 
   3.624735636773034*^9, 3.6247357426160107`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OperatorChain", "Subsubsection",
 CellChangeTimes->{{3.621888203265812*^9, 3.621888205207913*^9}}],

Cell["\<\
OperatorChain[operator_list,level] returns the matrix corresponding to the \
the product of
the operators given in operator_list.  The format of operator_list is as the \
output of OperatorNames.\
\>", "Text",
 CellChangeTimes->{{3.621888207767364*^9, 3.621888213080089*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OperatorChain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "0"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.621888216450754*^9, 3.621888233058989*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0"},
     {"0"},
     {"1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.621888229563401*^9, 3.621888233315414*^9}, 
   3.62196271083777*^9, {3.6219630811215487`*^9, 3.621963091012321*^9}, {
   3.621965308694975*^9, 3.621965359822863*^9}, 3.621965441125424*^9, 
   3.6219659316751547`*^9, 3.62196668758895*^9, 3.6247356368246098`*^9, 
   3.624735742666154*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HCOperatorChain", "Subsubsection",
 CellChangeTimes->{{3.6218882566852283`*^9, 3.6218882602993603`*^9}}],

Cell["\<\
HCOperatorChain[operator_list,level] gives the Hermitian conjugate of the \
product of
operators in operator_list, acting on the right on the subspace of the Verma \
module at level.\
\>", "Text",
 CellChangeTimes->{{3.621888270726885*^9, 3.621888290092347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HCOperatorChain", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "0"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.621888296776855*^9, 3.6218883154683437`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.621888309851449*^9, 3.6218883157428493`*^9}, 
   3.621962710888811*^9, {3.621963081169489*^9, 3.621963091061923*^9}, {
   3.621965308727893*^9, 3.6219653598722057`*^9}, 3.621965441175322*^9, 
   3.621965931725865*^9, 3.621966687616789*^9, 3.624735636869795*^9, 
   3.624735742715558*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions on Vector Spaces", "Section",
 CellChangeTimes->{{3.6218893321493187`*^9, 3.621889336899169*^9}}],

Cell["\<\
Included is a list of utility functions that describe operations on vector \
spaces that may be useful for using Weaver.  Vector spaces are always given \
as a list of basis elements.\
\>", "Text",
 CellChangeTimes->{{3.6218893434197073`*^9, 3.6218894050697308`*^9}, 
   3.626474770926734*^9}],

Cell[CellGroupData[{

Cell["MinimalRowReducedForm", "Subsubsection",
 CellChangeTimes->{{3.621889410734241*^9, 3.6218894157103653`*^9}}],

Cell["\<\
MinimalRowReducedForm[matrix] returns the row reduced form of matrix with the \
zero rows removed.\
\>", "Text",
 CellChangeTimes->{3.621889425482476*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalRowReducedForm", "[", "basis", "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.621889437920093*^9, 3.62188951195472*^9}, {
  3.621889656005327*^9, 3.621889658420982*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0"},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6218895065746117`*^9, 3.621889512308777*^9}, 
   3.6219627111824703`*^9, {3.621963081221735*^9, 3.6219630911123877`*^9}, {
   3.621965308763358*^9, 3.621965360068783*^9}, 3.621965441208592*^9, 
   3.621965931775358*^9, 3.6219666876381817`*^9, 3.624735636920395*^9, 
   3.624735742783285*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["EMatrixRank", "Subsubsection",
 CellChangeTimes->{3.6218895809675493`*^9}],

Cell["\<\
EMatrixRank[matrix] returns MatrixRank[matrix] if matrix has at least one row \
and returns 0 if the matrix has no rows.\
\>", "Text",
 CellChangeTimes->{{3.621889594502083*^9, 3.6218896097779083`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["InVectorSpaceQ", "Subsubsection",
 CellChangeTimes->{3.621889640725506*^9}],

Cell["\<\
InVectorSpaceQ[basis,vector] returns True is vector is in the span of basis \
and False otherwise.\
\>", "Text",
 CellChangeTimes->{3.62188964895088*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"InVectorSpaceQ", "[", 
  RowBox[{"basis", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"InVectorSpaceQ", "[", 
  RowBox[{"basis", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.621889653334311*^9, 3.621889682706533*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.621889683118762*^9, 3.6219627112241583`*^9, {3.621963081270523*^9, 
   3.6219630911615143`*^9}, {3.621965308812904*^9, 3.6219653600974407`*^9}, 
   3.621965441257557*^9, 3.6219659318263617`*^9, 3.621966687683938*^9, 
   3.624735636970645*^9, 3.624735742831168*^9}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.621889683118762*^9, 3.6219627112241583`*^9, {3.621963081270523*^9, 
   3.6219630911615143`*^9}, {3.621965308812904*^9, 3.6219653600974407`*^9}, 
   3.621965441257557*^9, 3.6219659318263617`*^9, 3.621966687683938*^9, 
   3.624735636970645*^9, 3.62473574283549*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["IntersectVectorSpaces", "Subsubsection",
 CellChangeTimes->{{3.621889694302165*^9, 3.621889699142144*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"IntersectVectorSpaces", "[", 
     RowBox[{
      SubscriptBox["X", "1"], ",", "...", ",", 
      SubscriptBox["X", "n"]}], "]"}], " ", "returns", " ", "the", " "}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 "intersection of multiple vector spaces."
}], "Text",
 CellChangeTimes->{{3.62188971717927*^9, 3.621889767655472*^9}, {
  3.621889897348097*^9, 3.621889897348154*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IntersectVectorSpaces", "[", 
  RowBox[{"basis1", ",", "basis2", ",", "basis3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.621889768946413*^9, 3.6218898503485813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.621889851534481*^9, 3.621962711280286*^9, {3.621963081318643*^9, 
   3.621963091212328*^9}, {3.621965308862256*^9, 3.621965360139229*^9}, 
   3.621965441309144*^9, 3.621965931891981*^9, 3.621966687733391*^9, 
   3.624735637020255*^9, 3.624735742932704*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["UnionVectorSpaces", "Subsubsection",
 CellChangeTimes->{3.621889869401733*^9}],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"UnionVectorSpaces", "[", 
    RowBox[{
     SubscriptBox["X", "1"], ",", "...", ",", 
     SubscriptBox["X", "n"]}], "]"}], " ", "returns", " ", "the", " ", 
   "union", " ", "of", " ", "multiple", " ", "vector", " ", 
   RowBox[{"spaces", "."}]}], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Text",
 CellChangeTimes->{{3.621889877491714*^9, 3.621889950677044*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"UnionVectorSpaces", "[", 
  RowBox[{"basis1", ",", "basis2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.621889965038972*^9, 3.621889988968341*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621889989249276*^9, 3.6219627113029222`*^9, {3.6219630813708553`*^9, 
   3.6219630912450523`*^9}, {3.621965308894792*^9, 3.621965360189898*^9}, 
   3.6219654413418407`*^9, 3.621965931942683*^9, 3.6219666877676497`*^9, 
   3.624735637075279*^9, 3.624735742982923*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions Describing Module Structure", "Section",
 CellChangeTimes->{{3.621888594921063*^9, 3.6218886091277933`*^9}}],

Cell["\<\
Included here is a list of commands provided by the package that assist in \
analysing the structure of a module.  Examples of thier use are provided on \
the super Virasoro representation defined above.\
\>", "Text",
 CellChangeTimes->{{3.6218886758223553`*^9, 3.621888698807309*^9}}],

Cell[CellGroupData[{

Cell["GramMatrix", "Subsubsection",
 CellChangeTimes->{{3.62188870387262*^9, 3.621888705135396*^9}, 
   3.621888759218853*^9}],

Cell["\<\
Gram Matrix[level] returns the Gram Matrix (the inner product for a unitary \
representation) at level level.  GramMatrix assumes that the highest weight \
subspace is already decomposed into an orthonormal basis.\
\>", "Text",
 CellChangeTimes->{{3.6218886633292103`*^9, 3.6218886670014973`*^9}, {
  3.621888763575729*^9, 3.621888801795999*^9}, {3.623094562727132*^9, 
  3.623094563454846*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GramMatrix", "[", "i", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621888808480076*^9, 3.621888844940583*^9}, {
  3.6218890118561277`*^9, 3.621889032137075*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"8", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "6"}], "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.621888825446892*^9, 3.621888845310349*^9}, {
   3.621889024195582*^9, 3.621889035540967*^9}, 3.621962711679899*^9, {
   3.6219630814201803`*^9, 3.621963091298415*^9}, {3.621965308945147*^9, 
   3.621965360271796*^9}, 3.621965441392345*^9, 3.621965932026843*^9, 
   3.621966687800626*^9, 3.624735637124737*^9, 3.624735743033518*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["KacDeterminant", "Subsubsection",
 CellChangeTimes->{3.621888857205454*^9}],

Cell["\<\
KacDeterminant[level] returns the Kac determinant at level obtained by taking \
the determinant of the Gram matrix.\
\>", "Text",
 CellChangeTimes->{{3.62188898417523*^9, 3.6218889978912907`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"KacDeterminant", "[", "i", "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "2", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62188904392162*^9, 3.6218890474681597`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["1",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621889048025313*^9, 3.621962711773452*^9, {3.6219630814707117`*^9, 
   3.6219630913465643`*^9}, {3.62196530897855*^9, 3.621965360321905*^9}, 
   3.621965441417153*^9, 3.6219659320748587`*^9, 3.6219666878194237`*^9, 
   3.6247356373473797`*^9, 3.624735743081875*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GramRank", "Subsubsection",
 CellChangeTimes->{{3.6218890582453527`*^9, 3.6218890596684*^9}}],

Cell["\<\
GramRank[level] returns the rank of the Gram matrix at level.  This is \
exactly the number of non-null vectors at that level.  The character of the \
minimal model at the vacuum is\
\>", "Text",
 CellChangeTimes->{{3.6218890698428087`*^9, 3.621889086580996*^9}, {
  3.621889140285344*^9, 3.621889171117573*^9}, {3.621889210024919*^9, 
  3.62188921052699*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "^", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "i"}], " ", 
       RowBox[{"GramRank", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "6", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "q", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"13", "/", "2"}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.62188917330947*^9, 3.621889247488881*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "q"], "+", 
   SqrtBox["q"], "+", "q", "+", 
   SuperscriptBox["q", 
    RowBox[{"3", "/", "2"}]], "+", 
   SuperscriptBox["q", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"11", "/", "2"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 11, 2],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 1, 1, 1, 1, 2, 3, 3, 3, 5, 7}, -2, 
   11, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6218892203406563`*^9, 3.621889247835766*^9}, 
   3.621962715217991*^9, {3.6219630828689203`*^9, 3.6219630946862707`*^9}, {
   3.621965310879868*^9, 3.6219653658147507`*^9}, 3.621965449347887*^9, 
   3.621965940050189*^9, 3.621966695894973*^9, 3.624735637766055*^9, 
   3.624735753152269*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GramNullspace", "Subsubsection",
 CellChangeTimes->{{3.6218900102944202`*^9, 3.621890012596088*^9}}],

Cell["\<\
GramNullspace[level] returns a basis for the null vectors at level.  These \
are exactly the basis for the nullspace of the Gram matrix.\
\>", "Text",
 CellChangeTimes->{{3.621890022248892*^9, 3.621890034220313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GramNullspace", "[", "2", "]"}], ".", 
  RowBox[{"DisplayName", "/@", 
   RowBox[{"StateNames", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.62189003770464*^9, 3.6218900404668093`*^9}, {
  3.6218901505755568`*^9, 3.621890170965035*^9}, {3.621890221503244*^9, 
  3.6218902230688963`*^9}, {3.621891099236762*^9, 3.6218911059709167`*^9}, {
  3.6218912240088453`*^9, 3.6218912591404667`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)|1>\"\>", 
   ",", "\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.621890151521976*^9, 3.621890171766842*^9}, 
   3.62189110631426*^9, 3.62189123608978*^9, 3.621962715346531*^9, 
   3.621963094921542*^9, {3.621965311434204*^9, 3.621965365999234*^9}, 
   3.621965449554247*^9, 3.6219659401041*^9, 3.621966696040843*^9, 
   3.624735637808322*^9, 3.624735753285904*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Descendents", "Subsubsection",
 CellChangeTimes->{{3.621891361964697*^9, 3.621891363546053*^9}}],

Cell["\<\
Descendents[source, source_level, target_level] finds a basis for the \
descendents of a singular vector, source, at level target_level, that is the \
subspace spanned by the action of the universal covering space of the \
negative level operators on source. Descendents are found via the operators \
in MinimalGeneratorsCreation.\
\>", "Text",
 CellChangeTimes->{{3.6218913665280123`*^9, 3.621891368983034*^9}, {
  3.621961734906055*^9, 3.621961789706217*^9}, {3.623094530734806*^9, 
  3.623094534958536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vector", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";", 
  RowBox[{"vector", ".", 
   RowBox[{"DisplayName", "/@", 
    RowBox[{"StateNames", "[", "2", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"descendents", "=", 
   RowBox[{"Descendents", "[", 
    RowBox[{"vector", ",", "2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", "descendents"}], ")"}], ".", 
  RowBox[{"DisplayName", "/@", 
   RowBox[{"StateNames", "[", "4", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6218913808003387`*^9, 3.621891504051382*^9}}],

Cell[BoxData["\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"], \
"Output",
 CellChangeTimes->{{3.621891417244048*^9, 3.621891504466689*^9}, 
   3.6219627153972197`*^9, 3.621963095002019*^9, {3.621965311495666*^9, 
   3.621965366053012*^9}, 3.6219654496150618`*^9, 3.621965940149352*^9, 
   3.6219666960929213`*^9, 3.624735637858396*^9, 3.6247357533208838`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\
\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>", "+", 
    RowBox[{
    "2", " ", \
"\<\"\\!\\(G\\_\\(-5/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\
\>"}], "+", 
    RowBox[{
    "2", " ", "\<\"\\!\\(G\\_\\(-7/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}]}],
    ",", 
   RowBox[{
    RowBox[{
    "-", "\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\\
)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}], "-", 
    RowBox[{
    "2", " ", \
"\<\"\\!\\(G\\_\\(-5/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\
\>"}], "+", 
    RowBox[{
    "2", " ", "\<\"\\!\\(L\\_\\(-3\\)\\)\\!\\(L\\_\\(-1\\)\\)|1>\"\>"}]}], 
   ",", 
   RowBox[{
   "2", " ", \
"\<\"\\!\\(L\\_\\(-2\\)\\)\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\
\>"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.621891417244048*^9, 3.621891504466689*^9}, 
   3.6219627153972197`*^9, 3.621963095002019*^9, {3.621965311495666*^9, 
   3.621965366053012*^9}, 3.6219654496150618`*^9, 3.621965940149352*^9, 
   3.6219666960929213`*^9, 3.624735637858396*^9, 3.624735753327545*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DescendentsOfSpace", "Subsubsection",
 CellChangeTimes->{{3.621891519354891*^9, 3.621891523042342*^9}}],

Cell["\<\
Descendents[source_basis, source_level, target_level] finds a basis for the \
descendents of a singular subspace,
source_basis, at level target_level via the operators in \
MinimalGeneratorsCreation.\
\>", "Text",
 CellChangeTimes->{{3.6218915251102743`*^9, 3.621891529553615*^9}, {
  3.621891796422393*^9, 3.621891822549919*^9}, {3.623094549774745*^9, 
  3.6230945739350224`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vectors", "=", 
   RowBox[{"GramNullspace", "[", "2", "]"}]}], ";", 
  RowBox[{"vectors", ".", 
   RowBox[{"DisplayName", "/@", 
    RowBox[{"StateNames", "[", "2", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"descendents", "=", 
   RowBox[{"DescendentsOfSpace", "[", 
    RowBox[{"vectors", ",", "2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", "descendents"}], ")"}], ".", 
  RowBox[{"DisplayName", "/@", 
   RowBox[{"StateNames", "[", "4", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.621891534885763*^9, 3.6218915395482616`*^9}, {
  3.621891603490849*^9, 3.621891636630847*^9}, {3.621891785001789*^9, 
  3.6218917904377604`*^9}, {3.6218918251701927`*^9, 3.6218918289770803`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)|1>\"\>", 
   ",", "\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.621891606440628*^9, 3.621891636897154*^9}, 
   3.6218917907936087`*^9, {3.621891827684318*^9, 3.621891829444022*^9}, 
   3.621894367857461*^9, 3.621894400427609*^9, 3.621962716925449*^9, 
   3.621963095699255*^9, {3.621965311553369*^9, 3.621965366277135*^9}, 
   3.6219654496439342`*^9, 3.62196594019867*^9, 3.621966696140729*^9, 
   3.624735637909251*^9, 3.624735753374151*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "2", " ", \
"\<\"\\!\\(G\\_\\(-5/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\
\>"}], "+", 
    RowBox[{
    "2", " ", "\<\"\\!\\(G\\_\\(-7/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}]}],
    ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     " ", "\<\"\\!\\(G\\_\\(-5/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(G\\_\\(-1/2\\\
)\\)|1>\"\>"}], "+", 
    RowBox[{
    "2", " ", "\<\"\\!\\(L\\_\\(-3\\)\\)\\!\\(L\\_\\(-1\\)\\)|1>\"\>"}]}], 
   ",", 
   RowBox[{
   "2", " ", \
"\<\"\\!\\(L\\_\\(-2\\)\\)\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\
\>"}], ",", 
   RowBox[{
   "2", " ", \
"\<\"\\!\\(L\\_\\(-2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)|1>\"\>"}]\
, ",", 
   RowBox[{
   "2", " ", "\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\
\\)\\)\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>"}], ",", 
   RowBox[{
   "2", " ", \
"\<\"\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\
\\(-1\\)\\)|1>\"\>"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.621891606440628*^9, 3.621891636897154*^9}, 
   3.6218917907936087`*^9, {3.621891827684318*^9, 3.621891829444022*^9}, 
   3.621894367857461*^9, 3.621894400427609*^9, 3.621962716925449*^9, 
   3.621963095699255*^9, {3.621965311553369*^9, 3.621965366277135*^9}, 
   3.6219654496439342`*^9, 3.62196594019867*^9, 3.621966696140729*^9, 
   3.624735637909251*^9, 3.6247357533798933`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DescendentQ", "Subsubsection",
 CellChangeTimes->{{3.621894341337697*^9, 3.621894343839266*^9}}],

Cell["\<\
DescendentQ[source,sourcelevel,target,targetlevel] returns True if target is \
a descendent of source.\
\>", "Text",
 CellChangeTimes->{3.6218943551632013`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DescendentQ", "[", 
  RowBox[{
   RowBox[{"vectors", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "2", ",", 
   RowBox[{"descendents", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.6218943587220716`*^9, 3.621894392522132*^9}}],

Cell[BoxData[
 RowBox[{"DescendentQ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.621894392794635*^9, 3.621894403535038*^9}, 
   3.621962717459208*^9, 3.6219630963195972`*^9, {3.621965311604005*^9, 
   3.621965366429126*^9}, 3.621965449681666*^9, 3.621965940248474*^9, 
   3.621966696191597*^9, 3.624735637960022*^9, 3.6247357534415894`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["FindSingularSubspace", "Subsubsection",
 CellChangeTimes->{{3.6218918433144493`*^9, 3.6218918458732777`*^9}}],

Cell["\<\
FindSingularSubspace[basis,level] returns a basis for the set of singular \
vectors in the span of basis
at level level.  If basis is omitted, FindSingularSubspace acts over the \
nullspace at that level.\
\>", "Text",
 CellChangeTimes->{3.621891856371183*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindSingularSubspace", "[", 
   RowBox[{"1", "/", "2"}], "]"}], ".", 
  RowBox[{"DisplayName", "/@", 
   RowBox[{"StateNames", "[", 
    RowBox[{"1", "/", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.621892508974039*^9, 3.62189251392065*^9}, {
   3.621893153106906*^9, 3.621893161730015*^9}, 3.621894369645749*^9}],

Cell[BoxData[
 RowBox[{"{", "\<\"\\!\\(G\\_\\(-1/2\\)\\)|1>\"\>", "}"}]], "Output",
 CellChangeTimes->{{3.6218931562608223`*^9, 3.6218931619425*^9}, 
   3.621962717515649*^9, 3.621963096433358*^9, {3.621965311654838*^9, 
   3.62196536647838*^9}, 3.621965449715691*^9, 3.621965940299511*^9, 
   3.621966696245525*^9, 3.624735638004409*^9, 3.624735753491165*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["FindAnnihilatingOperators", "Subsubsection",
 CellChangeTimes->{{3.621961879426106*^9, 3.621961883560114*^9}}],

Cell["\<\
FindAnnihilatingOperators[operator_level,state,state_level] finds a basis for \
the space of operators
at level operator_level that annihilate state.  If operator_level is negative \
(resp. positive), FindAnnihilatingOperators will only consider operators in \
OperatorList[level] (resp. PositiveOperatorList[level]).\
\>", "Text",
 CellChangeTimes->{
  3.6219618917487373`*^9, {3.6219619224599533`*^9, 3.621961930672846*^9}, {
   3.621965577909478*^9, 3.621965652468775*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DisplayName", "[", 
  RowBox[{
   RowBox[{"StateNames", "[", "2", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindAnnihilatingOperators", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "2"}], "]"}], ".", 
  RowBox[{"DisplayName", "/@", 
   RowBox[{"OperatorNames", "[", "2", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.621961906096609*^9, 3.621961950185494*^9}, {
  3.621966083177343*^9, 3.621966165740712*^9}}],

Cell[BoxData["\<\"\\!\\(L\\_\\(-2\\)\\)|1>\"\>"], "Output",
 CellChangeTimes->{{3.621965940366914*^9, 3.6219659656048117`*^9}, {
   3.621966061781704*^9, 3.6219661661911573`*^9}, 3.621966696296167*^9, 
   3.624735638069932*^9, 3.6247357535361547`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\!\\(L\\_\\(-1\\)\\)\\!\\(L\\_\\(-1\\)\\)\"\>", ",", 
   RowBox[{"\<\"\\!\\(G\\_\\(-3/2\\)\\)\\!\\(G\\_\\(-1/2\\)\\)\"\>", "+", 
    RowBox[{"2", " ", "\<\"\\!\\(L\\_\\(-2\\)\\)\"\>"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.621965940366914*^9, 3.6219659656048117`*^9}, {
   3.621966061781704*^9, 3.6219661661911573`*^9}, 3.621966696296167*^9, 
   3.624735638069932*^9, 3.624735753540655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["FindEigenbasis", "Subsubsection",
 CellChangeTimes->{3.621966229017459*^9}],

Cell[TextData[{
 "FindEigenbasis[Xs, basis, level] returns a list of simultanious \
eigenvectors and eigenvalues of the operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", 
    RowBox[{"0", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "for X in Xs acting on the subspace of the Verma module at level level \
generated by basis.  If basis is omitted, FindEigenbasis uses the entire \
space at level level.  FindEigenvalue may return unexpected results if basis \
is not the union of eigenspaces of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " or if the operators in Xs do not commute.\n\nThe format returned is a list \
{{eigenvalues for Xs},{basis of eigenspace}} for each set of simultanious \
eigenvalues."
}], "Text",
 CellChangeTimes->{{3.6219662409797897`*^9, 3.621966263221489*^9}, {
  3.621966328251726*^9, 3.6219664493100452`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindEigenbasis", "[", 
  RowBox[{
   RowBox[{"{", "L", "}"}], ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.621966266149591*^9, 3.621966314659531*^9}, {
  3.621966369421648*^9, 3.621966370283111*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6219662708650618`*^9, 3.621966314985537*^9}, 
   3.6219663707289143`*^9, 3.621966696347764*^9, 3.6247356381259537`*^9, 
   3.624735753590658*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ConstructLadderDiagram", "Subsubsection",
 CellChangeTimes->{3.621966466067483*^9}],

Cell["\<\
ConstructLadderDiagram[cartan,max_level]={singulars,parentage} returns a list \
of singular vectors
(including the highest weight vector) up to level max_level labeled under \
eigenvalues of the operators listed in cartan.  parentage is the adjacency \
matrix of the corresponding embedding diagram: parentage[[i,j]]=1 if j is a \
descendent of i.\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.6219664765739603`*^9, 3.621966487236939*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"singulars", ",", "parentage"}], "}"}], "=", 
  RowBox[{"ConstructLadderDiagram", "[", 
   RowBox[{
    RowBox[{"{", "L", "}"}], ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6219664916976433`*^9, 3.621966515358839*^9}, {
  3.624735778697966*^9, 3.6247358022071247`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.6247358026014338`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 0, ", with eigenvalues ", {0}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.6247358026080914`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1", "2"]}],
  SequenceForm["Searching for singular vectors at level ", 
   Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802613915*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802619659*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    FractionBox["1", "2"], "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Found singular vector at level ", 
   Rational[1, 2], ", with eigenvalues ", {
    Rational[1, 2]}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802625636*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["Searching for singular vectors at level ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.62473580263146*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3", "2"]}],
  SequenceForm["Searching for singular vectors at level ", 
   Rational[3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802637312*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm["Searching for singular vectors at level ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802643113*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", 
   FractionBox["5", "2"]}],
  SequenceForm["Searching for singular vectors at level ", 
   Rational[5, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802648943*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm["Searching for singular vectors at level ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.624735802654789*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    FractionBox["1", "2"], "}"}]}],
  SequenceForm["Checking parentage of ", {0}, " to ", {
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.624735753640256*^9, 3.6247358026607943`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"{", 
        FractionBox["1", "2"], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621966515786983*^9, 3.6219666964377623`*^9, 3.6247356386811132`*^9, {
   3.62473575369482*^9, 3.6247358026670437`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LadderGraph", "Subsubsection",
 CellChangeTimes->{{3.621966541095912*^9, 3.6219665430780287`*^9}}],

Cell["\<\
LadderGraph[singulars,parentage] displays the embedding diagram calculated by \
ConstructLadderDiagram.\
\>", "Text",
 CellChangeTimes->{{3.621966535561253*^9, 3.621966554990028*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LadderGraph", "@@", 
  RowBox[{"{", 
   RowBox[{"singulars", ",", "parentage"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6219665561019583`*^9, 3.621966562723234*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2}, {{{1, 2}}, Null}, {EdgeShapeFunction -> {
         GraphElementData["FilledArrow", "ArrowSize" -> 0.05]}, 
       VertexLabels -> {
        2 -> Placed["{1/2}", Top], 1 -> Placed["{0}", Top]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.01273], 
         InsetBox["\<\"{0}\"\>", Offset[{0, -2}, {1., 0.01273}], ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.2246467991473532`*^-16}, 0.01273], 
         InsetBox["\<\"{1/2}\"\>", 
          Offset[{0, -2}, {0., 0.012730000000000123`}], ImageScaled[{0.5, 1}],
          
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->15]], "Output",
 CellChangeTimes->{3.621966563748458*^9, 3.6219666966944017`*^9, 
  3.624735638996558*^9, 3.624735753948172*^9, 3.624735805835864*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1112, 987},
WindowMargins->{{404, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 242, 3, 92, "Title"],
Cell[825, 27, 1847, 32, 338, "Text"],
Cell[CellGroupData[{
Cell[2697, 63, 104, 1, 64, "Section"],
Cell[2804, 66, 744, 17, 106, "Text"],
Cell[CellGroupData[{
Cell[3573, 87, 146, 3, 28, "Input"],
Cell[3722, 92, 256, 5, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4027, 103, 177, 2, 64, "Section"],
Cell[4207, 107, 1728, 44, 182, "Text"],
Cell[CellGroupData[{
Cell[5960, 155, 103, 1, 35, "Subsubsection"],
Cell[6066, 158, 328, 6, 30, "Text"],
Cell[6397, 166, 298, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6732, 178, 115, 1, 35, "Subsubsection"],
Cell[6850, 181, 352, 9, 49, "Text"],
Cell[7205, 192, 156, 3, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7398, 200, 108, 1, 35, "Subsubsection"],
Cell[7509, 203, 292, 9, 30, "Text"],
Cell[7804, 214, 325, 8, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8166, 227, 99, 1, 35, "Subsubsection"],
Cell[8268, 230, 382, 15, 30, "Text"],
Cell[8653, 247, 335, 9, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9025, 261, 95, 1, 35, "Subsubsection"],
Cell[9123, 264, 654, 17, 51, "Text"],
Cell[9780, 283, 589, 17, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10406, 305, 100, 1, 35, "Subsubsection"],
Cell[10509, 308, 298, 7, 30, "Text"],
Cell[10810, 317, 300, 9, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11147, 331, 102, 1, 35, "Subsubsection"],
Cell[11252, 334, 405, 8, 49, "Text"],
Cell[11660, 344, 162, 4, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11859, 353, 103, 1, 35, "Subsubsection"],
Cell[11965, 356, 583, 16, 68, "Text"],
Cell[12551, 374, 495, 13, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13083, 392, 103, 1, 35, "Subsubsection"],
Cell[13189, 395, 1580, 52, 72, "Text"],
Cell[14772, 449, 1925, 62, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16734, 516, 189, 2, 35, "Subsubsection"],
Cell[16926, 520, 675, 19, 70, "Text"],
Cell[17604, 541, 977, 31, 46, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18630, 578, 310, 4, 64, "Section"],
Cell[18943, 584, 465, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[19433, 595, 72, 1, 35, "Subsubsection"],
Cell[19508, 598, 158, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[19691, 605, 233, 5, 46, "Input"],
Cell[19927, 612, 343, 5, 28, "Output"],
Cell[20273, 619, 363, 6, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20685, 631, 80, 1, 35, "Subsubsection"],
Cell[20768, 634, 353, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[21146, 644, 132, 2, 28, "Input"],
Cell[21281, 648, 927, 29, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22257, 683, 88, 1, 35, "Subsubsection"],
Cell[22348, 686, 406, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[22779, 697, 142, 2, 28, "Input"],
Cell[22924, 701, 779, 24, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23752, 731, 101, 1, 35, "Subsubsection"],
Cell[23856, 734, 271, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[24152, 743, 129, 2, 28, "Input"],
Cell[24284, 747, 1115, 36, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25448, 789, 95, 1, 35, "Subsubsection"],
Cell[25546, 792, 223, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[25794, 800, 123, 2, 28, "Input"],
Cell[25920, 804, 312, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26281, 815, 102, 1, 35, "Subsubsection"],
Cell[26386, 818, 182, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[26593, 827, 280, 9, 28, "Input"],
Cell[26876, 838, 370, 7, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27295, 851, 102, 1, 35, "Subsubsection"],
Cell[27400, 854, 202, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[27627, 862, 379, 9, 46, "Input"],
Cell[28009, 873, 419, 6, 28, "Output"],
Cell[28431, 881, 416, 6, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28896, 893, 100, 1, 35, "Subsubsection"],
Cell[28999, 896, 278, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[29302, 906, 359, 9, 46, "Input"],
Cell[29664, 917, 930, 23, 63, "Output"],
Cell[30597, 942, 886, 21, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31532, 969, 75, 1, 35, "Subsubsection"],
Cell[31610, 972, 391, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[32026, 985, 245, 7, 28, "Input"],
Cell[32274, 994, 994, 26, 89, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33317, 1026, 76, 1, 35, "Subsubsection"],
Cell[33396, 1029, 697, 20, 76, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34130, 1054, 108, 1, 35, "Subsubsection"],
Cell[34241, 1057, 471, 13, 32, "Text"],
Cell[CellGroupData[{
Cell[34737, 1074, 109, 1, 28, "Input"],
Cell[34849, 1077, 1598, 51, 84, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36496, 1134, 104, 1, 35, "Subsubsection"],
Cell[36603, 1137, 285, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[36913, 1147, 401, 13, 28, "Input"],
Cell[37317, 1162, 897, 23, 63, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38263, 1191, 110, 1, 35, "Subsubsection"],
Cell[38376, 1194, 272, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[38673, 1204, 405, 13, 28, "Input"],
Cell[39081, 1219, 883, 21, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40025, 1247, 113, 1, 64, "Section"],
Cell[40141, 1250, 303, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[40469, 1260, 114, 1, 35, "Subsubsection"],
Cell[40586, 1263, 164, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[40775, 1271, 699, 18, 114, "Input"],
Cell[41477, 1291, 919, 22, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42445, 1319, 80, 1, 35, "Subsubsection"],
Cell[42528, 1322, 212, 4, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42777, 1331, 81, 1, 35, "Subsubsection"],
Cell[42861, 1334, 163, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[43049, 1342, 867, 23, 131, "Input"],
Cell[43919, 1367, 320, 5, 28, "Output"],
Cell[44242, 1374, 320, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44611, 1385, 112, 1, 35, "Subsubsection"],
Cell[44726, 1388, 458, 13, 32, "Text"],
Cell[CellGroupData[{
Cell[45209, 1405, 1201, 34, 80, "Input"],
Cell[46413, 1441, 398, 8, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46860, 1455, 84, 1, 35, "Subsubsection"],
Cell[46947, 1458, 436, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[47408, 1472, 603, 18, 63, "Input"],
Cell[48014, 1492, 551, 13, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48626, 1512, 124, 1, 64, "Section"],
Cell[48753, 1515, 295, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[49073, 1524, 126, 2, 35, "Subsubsection"],
Cell[49202, 1528, 405, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[49632, 1539, 366, 9, 28, "Input"],
Cell[50001, 1550, 3398, 91, 63, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53448, 1647, 81, 1, 35, "Subsubsection"],
Cell[53532, 1650, 206, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[53763, 1658, 320, 8, 28, "Input"],
Cell[54086, 1668, 733, 22, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54868, 1696, 99, 1, 35, "Subsubsection"],
Cell[54970, 1699, 370, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[55365, 1710, 590, 19, 28, "Input"],
Cell[55958, 1731, 1260, 36, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57267, 1773, 106, 1, 35, "Subsubsection"],
Cell[57376, 1776, 226, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[57627, 1784, 431, 8, 28, "Input"],
Cell[58061, 1794, 510, 9, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58620, 1809, 102, 1, 35, "Subsubsection"],
Cell[58725, 1812, 520, 9, 68, "Text"],
Cell[CellGroupData[{
Cell[59270, 1825, 642, 18, 63, "Input"],
Cell[59915, 1845, 372, 5, 28, "Output"],
Cell[60290, 1852, 1167, 30, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61506, 1888, 109, 1, 35, "Subsubsection"],
Cell[61618, 1891, 391, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[62034, 1903, 784, 19, 63, "Input"],
Cell[62821, 1924, 589, 10, 28, "Output"],
Cell[63413, 1936, 1450, 39, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64912, 1981, 102, 1, 35, "Subsubsection"],
Cell[65017, 1984, 170, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[65212, 1992, 299, 7, 28, "Input"],
Cell[65514, 2001, 589, 12, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66152, 2019, 115, 1, 35, "Subsubsection"],
Cell[66270, 2022, 270, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[66565, 2032, 354, 8, 28, "Input"],
Cell[66922, 2042, 360, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67331, 2053, 116, 1, 35, "Subsubsection"],
Cell[67450, 2056, 486, 9, 68, "Text"],
Cell[CellGroupData[{
Cell[67961, 2069, 543, 13, 46, "Input"],
Cell[68507, 2084, 251, 3, 28, "Output"],
Cell[68761, 2089, 444, 8, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69254, 2103, 81, 1, 35, "Subsubsection"],
Cell[69338, 2106, 930, 21, 110, "Text"],
Cell[CellGroupData[{
Cell[70293, 2131, 229, 5, 28, "Input"],
Cell[70525, 2138, 694, 22, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71268, 2166, 89, 1, 35, "Subsubsection"],
Cell[71360, 2169, 463, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[71848, 2181, 329, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[72202, 2193, 313, 6, 22, "Print"],
Cell[72518, 2201, 442, 8, 22, "Print"],
Cell[72963, 2211, 325, 8, 38, "Print"],
Cell[73291, 2221, 311, 6, 22, "Print"],
Cell[73605, 2229, 517, 11, 38, "Print"],
Cell[74125, 2242, 285, 6, 22, "Print"],
Cell[74413, 2250, 325, 8, 38, "Print"],
Cell[74741, 2260, 286, 6, 22, "Print"],
Cell[75030, 2268, 325, 8, 38, "Print"],
Cell[75358, 2278, 286, 6, 22, "Print"],
Cell[75647, 2286, 419, 10, 38, "Print"]
}, Open  ]],
Cell[76081, 2299, 770, 25, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76900, 2330, 104, 1, 35, "Subsubsection"],
Cell[77007, 2333, 193, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[77225, 2341, 191, 4, 28, "Input"],
Cell[77419, 2347, 1693, 36, 66, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Weaver_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96981,       2596]
NotebookOptionsPosition[     91777,       2435]
NotebookOutlinePosition[     92185,       2453]
CellTagsIndexPosition[     92142,       2450]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Examples of use for the Weaver package", "Title",
 CellChangeTimes->{{3.621719866329341*^9, 3.6217198751051292`*^9}, {
   3.62309463321507*^9, 3.6230946361153507`*^9}, 3.6264749508949633`*^9}],

Cell[TextData[{
 "In the following, we demonstrate usage of the Weaver package using a few \
examples: the Virasoro algebra and the SW(3/2,2) algebra.\n\nTo begin, verify \
that the file Weaver.m is in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s path or append ",
 "Weaver",
 "\[CloseCurlyQuote]s path to the $Path variable."
}], "Text",
 CellChangeTimes->{{3.62171990055525*^9, 3.6217199126016407`*^9}, {
  3.621719948132114*^9, 3.621720062014834*^9}, {3.621789663118786*^9, 
  3.621789683708486*^9}, {3.621970634200534*^9, 3.621970657262637*^9}, {
  3.623094648543169*^9, 3.623094654324007*^9}, {3.626474950957263*^9, 
  3.62647495108148*^9}}],

Cell[CellGroupData[{

Cell["Virasoro Algebra", "Section",
 CellChangeTimes->{{3.621720091427079*^9, 3.621720095553124*^9}}],

Cell["\<\
Import the package.  This needs to be done with every change of algebra or \
module: reimporting the package clears saved intermediate results.\
\>", "Text",
 CellChangeTimes->{{3.6217201416837673`*^9, 3.621720190850305*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Weaver.m"}]], "Input",
 CellChangeTimes->{{3.6217201052529078`*^9, 3.6217201287225723`*^9}, 
   3.621966791282241*^9, 3.6264749511037397`*^9}],

Cell[BoxData["\<\"Weaver: a package for explicit exact-arithmetic \
calculations in W-algebras\"\>"], "Print",
 CellChangeTimes->{3.626476219681512*^9}]
}, Open  ]],

Cell[TextData[{
 "Start by defining the algebra.  Recall that the Virasoro algebra is \
generated by the operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "n"], TraditionalForm]]],
 "for integer n.  New fields can be introduced through the command, \
AddOperator[operator_name, fermionness, grading, conformal_weight].  The \
parameters are \n\noperator_name: the symbol indicating the field.\n\
fermionness:\tTrue if the operator is a fermion and False otherwise\ngrading:\
\tis n such that the operator takes components in n+Z\nconformal weight: the \
conformal weight of the field."
}], "Text",
 CellChangeTimes->{{3.621720199847912*^9, 3.621720225603175*^9}, {
  3.621720974529346*^9, 3.621721041666127*^9}, {3.621721200267921*^9, 
  3.62172133106583*^9}, {3.621721408186598*^9, 3.621721511897422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"L", ",", "False", ",", "0", ",", "2"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.62172157006824*^9, 3.621721580457041*^9}}],

Cell["\<\
The commutation relations need to be defined explicitly.  The information is \
given by defining Commutator on the symbols of the operators involved.  \
Generating sets need to be provided for the various operators.\
\>", "Text",
 CellChangeTimes->{{3.621721610463179*^9, 3.621721635480475*^9}, {
   3.6217217341177*^9, 3.6217217787755823`*^9}, {3.621724165425214*^9, 
   3.621724190209907*^9}, 3.621884035710866*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "n_", ",", "L", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"L", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"c", "/", "12"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalGeneratorsCreation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalGeneratorsAnnihilation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "2"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621721655164341*^9, 3.621721655434581*^9}, {
   3.62172419206811*^9, 3.62172421702871*^9}, 3.621884035729854*^9}],

Cell["\<\
The modules of the Virasoro algebra are generated by a highest weight \
subspace of dimension 1:\
\>", "Text",
 CellChangeTimes->{{3.621721791860523*^9, 3.6217218289990587`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightDimension", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.621721783877906*^9, 3.621721788407537*^9}}],

Cell["\<\
This is sufficient to define the algebra.  There are a few basic operations \
that can be explored.  States in the Verma module are written as vectors, \
each of which corresponds to a series of operators acting on the highest \
weight space.  Consider the basis states at level 3:\
\>", "Text",
 CellChangeTimes->{{3.621721841954073*^9, 3.621721918840394*^9}, {
  3.621722034013296*^9, 3.6217221119542627`*^9}, {3.6217221515426273`*^9, 
  3.621722164111129*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateNames", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.6217221140756483`*^9, 3.621722117609106*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "3"}]}], "}"}], "}"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.621722118174217*^9, 3.621722124191946*^9}, 
   3.621724217813037*^9, {3.6217242766968813`*^9, 3.621724297419361*^9}, {
   3.6217243466290092`*^9, 3.621724373280995*^9}, {3.6217244036066628`*^9, 
   3.621724412333035*^9}, 3.62178609538748*^9, 3.6219668002116537`*^9, 
   3.621966843014167*^9, 3.626476227851788*^9}]
}, Open  ]],

Cell[TextData[{
 "Each state is described as a pair {operators, i}, which gives the operators \
acting on the ith highest weight state.  For example, the state \
{{{L,-2},{L,-1}},1} is L",
 StyleBox["-2",
  FontSize->12],
 "L",
 StyleBox["-1",
  FontSize->12],
 "|1>.  In order to find the vector associated to this state, you can call"
}], "Text",
 CellChangeTimes->{{3.6217221567454557`*^9, 3.62172227341581*^9}, {
  3.6217223829258003`*^9, 3.6217224437085857`*^9}, {3.621722482250884*^9, 
  3.62172248894683*^9}, {3.621796704511333*^9, 3.621796711997504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StateVector", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.621722490237096*^9, 3.621722500753948*^9}, {
  3.621722577738958*^9, 3.621722585986986*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.621722586232367*^9, 3.621724217835835*^9, {3.6217242767237988`*^9, 
   3.621724297468247*^9}, {3.621724346691002*^9, 3.6217243733093147`*^9}, {
   3.621724403640329*^9, 3.621724412356936*^9}, 3.621786095454708*^9, 
   3.6219668002376537`*^9, 3.6219668430742207`*^9, 3.6264762295216722`*^9}]
}, Open  ]],

Cell[TextData[{
 "The action of a given operator on the states at this level is given by the \
Operator[L,n,level] command, which gives the action of the operator L",
 StyleBox["n",
  FontSize->12],
 " acting on the states at level n.  For example, the action of the operator \
L",
 StyleBox["1 ",
  FontSize->12],
 "on the states at level 3 is:"
}], "Text",
 CellChangeTimes->{{3.6217226802681007`*^9, 3.621722694515018*^9}, {
  3.621722742778817*^9, 3.6217227991469717`*^9}, {3.6217228567391157`*^9, 
  3.621722954854298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Operator", "[", 
   RowBox[{"L", ",", "1", ",", "3"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.62172285790066*^9, 3.621722865421056*^9}, {
  3.621722900462356*^9, 3.62172290212274*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"4", 
      RowBox[{"2", " ", 
       RowBox[{"L", "[", "0", "]"}]}], "0"},
     {"0", "3", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"L", "[", "0", "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"L", "[", "0", "]"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.621722895655383*^9, 3.621722902390903*^9}, 
   3.6217242178662148`*^9, {3.621724276766576*^9, 3.6217242975180883`*^9}, {
   3.621724346741082*^9, 3.6217243733537083`*^9}, {3.621724403661731*^9, 
   3.62172441239744*^9}, 3.6217860955630617`*^9, 3.6219668002877283`*^9, 
   3.621966843124154*^9, 3.6264762310220346`*^9}]
}, Open  ]],

Cell[TextData[{
 "Here, L[0] is the L",
 StyleBox["0",
  FontSize->12],
 " eigenvalue of the highest weight state.  There are some useful \
calculations that can be performed easily once the operators are evaluated.  \
The Gram matrix and the Kac Determinant at level 4 are given by"
}], "Text",
 CellChangeTimes->{{3.6217231535293093`*^9, 3.621723189697556*^9}, {
  3.6217233248697033`*^9, 3.621723392654214*^9}, {3.6217764342593203`*^9, 
  3.621776436785411*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GramMatrix", "[", "4", "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "@", 
  RowBox[{"Det", "@", "%"}]}]}], "Input",
 CellChangeTimes->{{3.621723395474579*^9, 3.621723412718972*^9}, {
  3.621723459142874*^9, 3.621723459974556*^9}, {3.621723493013047*^9, 
  3.6217234993415127`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"5", " ", "c"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"L", "[", "0", "]"}]}]}], 
      RowBox[{"14", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"3", " ", "c"}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"L", "[", "0", "]"}]}]}], 
      RowBox[{"36", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{"120", " ", 
       RowBox[{"L", "[", "0", "]"}]}]},
     {
      RowBox[{"14", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"12", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"4", " ", "c", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{"30", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"20", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"48", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{"3", " ", "c"}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"L", "[", "0", "]"}]}]}], 
      RowBox[{"30", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"4", " ", "c"}], "+", 
       FractionBox[
        SuperscriptBox["c", "2"], "2"], "+", 
       RowBox[{"32", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"8", " ", "c", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"48", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"6", " ", "c", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"144", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}]},
     {
      RowBox[{"36", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"20", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"48", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"6", " ", "c", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"32", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", "c", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"116", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", "c", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "3"]}]}], 
      RowBox[{
       RowBox[{"96", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"336", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "3"]}]}]},
     {
      RowBox[{"120", " ", 
       RowBox[{"L", "[", "0", "]"}]}], 
      RowBox[{
       RowBox[{"48", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"144", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}]}], 
      RowBox[{
       RowBox[{"96", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"336", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "3"]}]}], 
      RowBox[{
       RowBox[{"288", " ", 
        RowBox[{"L", "[", "0", "]"}]}], "+", 
       RowBox[{"1056", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "2"]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "3"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox[
         RowBox[{"L", "[", "0", "]"}], "4"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.621723401188003*^9, 3.6217234129739313`*^9}, 
   3.6217234607825937`*^9, {3.621723493648362*^9, 3.6217234997412558`*^9}, 
   3.621724217889698*^9, {3.621724276817039*^9, 3.6217242975700502`*^9}, {
   3.621724346792425*^9, 3.6217243734053087`*^9}, {3.6217244037068872`*^9, 
   3.621724412448927*^9}, 3.621786095783091*^9, 3.621966800358355*^9, 
   3.621966843182248*^9, 3.6264762345634947`*^9}],

Cell[BoxData[
 RowBox[{"384", " ", 
  SuperscriptBox[
   RowBox[{"L", "[", "0", "]"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "c", "+", 
    RowBox[{"8", " ", 
     RowBox[{"L", "[", "0", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "c", "-", 
    RowBox[{"7", " ", 
     RowBox[{"L", "[", "0", "]"}]}], "+", 
    RowBox[{"c", " ", 
     RowBox[{"L", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"L", "[", "0", "]"}], "2"]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"c", "-", 
     RowBox[{"10", " ", 
      RowBox[{"L", "[", "0", "]"}]}], "+", 
     RowBox[{"2", " ", "c", " ", 
      RowBox[{"L", "[", "0", "]"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"L", "[", "0", "]"}], "2"]}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"66", "+", 
    RowBox[{"15", " ", "c"}], "-", 
    RowBox[{"82", " ", 
     RowBox[{"L", "[", "0", "]"}]}], "+", 
    RowBox[{"10", " ", "c", " ", 
     RowBox[{"L", "[", "0", "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"L", "[", "0", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.621723401188003*^9, 3.6217234129739313`*^9}, 
   3.6217234607825937`*^9, {3.621723493648362*^9, 3.6217234997412558`*^9}, 
   3.621724217889698*^9, {3.621724276817039*^9, 3.6217242975700502`*^9}, {
   3.621724346792425*^9, 3.6217243734053087`*^9}, {3.6217244037068872`*^9, 
   3.621724412448927*^9}, 3.621786095783091*^9, 3.621966800358355*^9, 
   3.621966843182248*^9, 3.626476234864449*^9}]
}, Open  ]],

Cell["\<\
Certain other operations are performed more easily without manipulation of \
symbolic variables.  Specialize now to the Ising model.  The Ising model is a \
minimal module of the Virasoro algebra, and is isomorphic to the \
corresponding Verma module quotiented by the nullspace of the Gram matrix.  \
The character of the minimal model is given by\
\>", "Text",
 CellChangeTimes->{{3.6217234756536407`*^9, 3.621723537452606*^9}, {
  3.621723654069621*^9, 3.621723816477757*^9}, {3.621723903461523*^9, 
  3.621723904053473*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{"1", "/", "2"}]}], ";", " ", 
   RowBox[{
    RowBox[{"L", "[", "0", "]"}], "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "/", "24"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "n"}], " ", 
       RowBox[{"MatrixRank", "@", 
        RowBox[{"GramMatrix", "@", "n"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "9"}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "q", "]"}], "^", "10"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.621723538816257*^9, 3.621723542805933*^9}, {
  3.621723820327156*^9, 3.621723893053664*^9}, {3.62179183732763*^9, 
  3.621791852911531*^9}, {3.621792066054549*^9, 3.621792070725209*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "48"}]]], "+", 
   SuperscriptBox["q", 
    RowBox[{"95", "/", "48"}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"143", "/", "48"}]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"191", "/", "48"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"239", "/", "48"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"287", "/", "48"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"335", "/", "48"}]]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", 
     RowBox[{"383", "/", "48"}]]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", 
     RowBox[{"431", "/", "48"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"479", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 479, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJxTTMoPSmJkYGDYCCRANC0BqeaTqp6JxuqZaayelVT1ABpZAnE=
   "], -1, 479, 48],
  Editable->False]], "Output",
 CellChangeTimes->{{3.62172388921933*^9, 3.621723893355019*^9}, 
   3.621724217948827*^9, {3.621724276891143*^9, 3.621724297678645*^9}, {
   3.62172434686866*^9, 3.6217243734586554`*^9}, {3.6217244077126017`*^9, 
   3.6217244133485537`*^9}, 3.621786096912887*^9, {3.6219668136205797`*^9, 
   3.621966843279291*^9}, 3.626476266542206*^9}]
}, Open  ]],

Cell["\<\
The singular vectors and the ladder diagram can be calculated directly using \
the ConstructLadderDiagram[ops,max_level].  ops is a list of the operators by \
which to label the singular vectors, and max_level is the maximum level to \
which the algorithm will search.\
\>", "Text",
 CellChangeTimes->{{3.621723945457893*^9, 3.621723953168347*^9}, {
  3.6217239941905117`*^9, 3.621724010140705*^9}, {3.621724045807535*^9, 
  3.62172410958456*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "may", " ", "take", " ", "a", " ", 
    RowBox[{"while", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"states", ",", "parentage"}], "}"}], "=", 
     RowBox[{"ConstructLadderDiagram", "[", 
      RowBox[{
       RowBox[{"{", "L", "}"}], ",", "13"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LadderGraph", "@@", "%"}]}]}]], "Input",
 CellChangeTimes->{{3.6217240116139393`*^9, 3.621724042817224*^9}, {
  3.621724422066469*^9, 3.621724422124731*^9}, {3.621724583360116*^9, 
  3.62172459107104*^9}, {3.6219673936164303`*^9, 3.621967403751108*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843333067*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 0, ", with eigenvalues ", {0}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843337069*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["Searching for singular vectors at level ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843342126*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843347014*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 1, ", with eigenvalues ", {1}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.62196684335205*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm["Searching for singular vectors at level ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.6219668433594427`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm["Searching for singular vectors at level ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843365634*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Searching for singular vectors at level ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843370858*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "5"}],
  SequenceForm["Searching for singular vectors at level ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843375451*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "6"}],
  SequenceForm["Searching for singular vectors at level ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843380515*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.62196684338546*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", "6",
    "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 6, ", with eigenvalues ", {6}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843390822*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "7"}],
  SequenceForm["Searching for singular vectors at level ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843396604*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "8"}],
  SequenceForm["Searching for singular vectors at level ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843401875*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["Searching for singular vectors at level ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.6219668434091682`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "10"}],
  SequenceForm["Searching for singular vectors at level ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843416265*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "11"}],
  SequenceForm["Searching for singular vectors at level ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, {
   3.621966813699205*^9, 3.621966843424304*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621966901939843*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "11", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 11, ", with eigenvalues ", {11}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621966939658338*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "12"}],
  SequenceForm["Searching for singular vectors at level ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621966939664331*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Searching for singular vectors at level \"\>", 
   "\[InvisibleSpace]", "13"}],
  SequenceForm["Searching for singular vectors at level ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967058478595*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singular vectors have dimension \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". \"\>"}],
  SequenceForm["Singular vectors have dimension ", 1, ". "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.6219674513655357`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found singular vector at level \"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\", with eigenvalues \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "13", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Found singular vector at level ", 13, ", with eigenvalues ", {13}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691485482*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Checking parentage of ", {0}, " to ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.62196769149468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["Checking parentage of ", {1}, " to ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691502684*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["Checking parentage of ", {0}, " to ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691510326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "11", "}"}]}],
  SequenceForm["Checking parentage of ", {6}, " to ", {11}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691517173*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "11", "}"}]}],
  SequenceForm["Checking parentage of ", {1}, " to ", {11}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691522814*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "11", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "13", "}"}]}],
  SequenceForm["Checking parentage of ", {11}, " to ", {13}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.6219676917058992`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "13", "}"}]}],
  SequenceForm["Checking parentage of ", {6}, " to ", {13}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691714654*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking parentage of \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "13", "}"}]}],
  SequenceForm["Checking parentage of ", {1}, " to ", {13}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6217244078378143`*^9, 3.621724423545171*^9}, {
   3.621724583778908*^9, 3.621724591254043*^9}, 3.621786097372265*^9, 
   3.621966813699205*^9, 3.621967691752636*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 
      5}, {{{1, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 5}}, Null}, {
      EdgeShapeFunction -> {
         GraphElementData["FilledArrow", "ArrowSize" -> 0.05]}, 
       VertexLabels -> {
        3 -> Placed["{6}", Top], 5 -> Placed["{13}", Top], 4 -> 
         Placed["{11}", Top], 2 -> Placed["{1}", Top], 1 -> 
         Placed["{0}", Top]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{0., 2.}, {0., 1.}}]}, 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{0., 2.}, {1., 1.}}]}, 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{0., 1.}, {0., 0.}}]}, 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{0., 1.}, {1., 0.}}]}, 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{1., 1.}, {0., 0.}}]}, 
        {Arrowheads[{{0.05, 0.8, {
             GraphicsBox[
              
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 
               0}}}, {{{-1., -0.31249915682968066`}, {-0.8749949409780775, \
-8.881784197001252*^-16}, {-1., 0.3124991568296789}, {
               0., -8.881784197001252*^-16}}}]], 0.8749949409780782}}}], 
         ArrowBox[{{1., 1.}, {1., 0.}}]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 2.}, 0.02261146496815286], 
         InsetBox["\<\"{0}\"\>", Offset[{0, -2}, {0., 2.022611464968153}], 
          ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.}, 0.02261146496815286], 
         InsetBox["\<\"{1}\"\>", Offset[{0, -2}, {0., 1.0226114649681528`}], 
          ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
         InsetBox["\<\"{6}\"\>", Offset[{0, -2}, {1., 1.0226114649681528`}], 
          ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
         InsetBox["\<\"{11}\"\>", Offset[{0, -2}, {0., 0.02261146496815286}], 
          ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
         InsetBox["\<\"{13}\"\>", Offset[{0, -2}, {1., 0.02261146496815286}], 
          ImageScaled[{0.5, 1}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->15]], "Output",
 CellChangeTimes->{
  3.6217244141636047`*^9, {3.6217245802128963`*^9, 3.62172459140772*^9}, 
   3.621786105258953*^9, 3.621966840826956*^9, 
   3.621967691969384*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SW(3/2,2) algebra", "Section",
 CellChangeTimes->{{3.621724714871956*^9, 3.6217247180715647`*^9}, {
  3.623094662851975*^9, 3.623094666436331*^9}}],

Cell[TextData[{
 "The ",
 "SW(3/2,2)",
 " algebra is defined by Shatashvili and Vafa in arXiv:hep-th/9407025.  This \
formalism has two bosonic operators, L, and X, and two fermionic operators M, \
and G.  We will restrict our analysis to the NS sector at c=12.  When writing \
the commutation relations, we use the command NOperator[G,M,n+m,level] for \
the normal ordered operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{":", "GM", 
    SubscriptBox[":", 
     RowBox[{"n", "+", "m"}]]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.621724723728571*^9, 3.621724728447707*^9}, {
   3.621725073390572*^9, 3.6217250760287247`*^9}, {3.6217257264657097`*^9, 
   3.621725802496076*^9}, 3.621725848160631*^9, {3.6217259064195147`*^9, 
   3.621725953945915*^9}, {3.621783919665539*^9, 3.621783922039475*^9}, {
   3.621784954361363*^9, 3.6217849974726477`*^9}, 3.623094672774682*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "Weaver.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"L", ",", "False", ",", "0", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"X", ",", "False", ",", "0", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddOperator", "[", 
   RowBox[{"G", ",", "True", ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"3", "/", "2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AddOperator", "[", 
    RowBox[{"M", ",", "True", ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"5", "/", "2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Boson", "-", "Boson"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "n_", ",", "L", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"L", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"X", ",", "n_", ",", "X", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"16", "/", "6"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{"8", 
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "n_", ",", "X", ",", "m_", ",", "level_"}], "]"}], ":=", 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"X", ",", "m_", ",", "L", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Commutator", "[", 
     RowBox[{"L", ",", "n", ",", "X", ",", "m", ",", "level"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Boson", "-", 
    RowBox[{"Fermion", " ", "and", " ", "Fermion"}], "-", "Boson"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"G", ",", "n_", ",", "X", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], " ", 
    RowBox[{"Operator", "[", 
     RowBox[{"G", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{"Operator", "[", 
    RowBox[{"M", ",", 
     RowBox[{"n", "+", "m"}], ",", "level"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"X", ",", "m_", ",", "G", ",", "n_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{"-", 
   RowBox[{"Commutator", "[", 
    RowBox[{"G", ",", "n", ",", "X", ",", "m", ",", "level"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"X", ",", "n_", ",", "M", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"15", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"5", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", 
         RowBox[{"5", "/", "2"}]}], ")"}]}]}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"G", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", " ", "8"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"11", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", 
         RowBox[{"5", "/", "2"}]}], ")"}]}]}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"M", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "-", " ", 
   RowBox[{"6", 
    RowBox[{"NOperator", "[", 
     RowBox[{"G", ",", "X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"M", ",", "m_", ",", "X", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Commutator", "[", 
     RowBox[{"X", ",", "n", ",", "M", ",", "m", ",", "level"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "n_", ",", "G", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "n"}], "-", "m"}], ")"}], 
   RowBox[{"Operator", "[", 
    RowBox[{"G", ",", 
     RowBox[{"n", "+", "m"}], ",", "level"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"G", ",", "m_", ",", "L", ",", "n_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{"-", 
   RowBox[{"Commutator", "[", 
    RowBox[{"L", ",", "n", ",", "G", ",", "m", ",", "level"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"L", ",", "n_", ",", "M", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", "n", " ", 
    RowBox[{"Operator", "[", 
     RowBox[{"G", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"Operator", "[", 
     RowBox[{"G", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "-", 
   RowBox[{"m", " ", 
    RowBox[{"Operator", "[", 
     RowBox[{"M", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", "n", " ", 
    RowBox[{"Operator", "[", 
     RowBox[{"M", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"M", ",", "m_", ",", "L", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Commutator", "[", 
     RowBox[{"L", ",", "n", ",", "M", ",", "m", ",", "level"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", "-", "Fermion"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"G", ",", "n_", ",", "M", ",", "m_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"2", "/", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "2"}], "-", 
      RowBox[{"1", "/", "4"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"n", "-", 
      RowBox[{"3", "/", "2"}]}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"L", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "n"}], "-", "m"}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"M", ",", "m_", ",", "G", ",", "n_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{"Commutator", "[", 
   RowBox[{"G", ",", "n", ",", "M", ",", "m", ",", "level"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Commutator", "[", 
   RowBox[{"M", ",", "m_", ",", "M", ",", "n_", ",", "level_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], "/", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "2"}], "-", 
      RowBox[{"9", "/", "4"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "2"}], "-", 
      RowBox[{"1", "/", "4"}]}], ")"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"15", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"5", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", "3"}], ")"}]}]}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"L", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"5", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "m", "+", "3"}], ")"}]}]}], ")"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "-", "  ", 
   RowBox[{"12", " ", 
    RowBox[{"NOperator", "[", 
     RowBox[{"L", ",", "X", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", "  ", 
   RowBox[{"6", " ", 
    RowBox[{"NOperator", "[", 
     RowBox[{"G", ",", "M", ",", 
      RowBox[{"n", "+", "m"}], ",", "level"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"G", ",", "m_", ",", "G", ",", "n_", ",", "level_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"8", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "-", 
       RowBox[{"1", "/", "4"}]}], ")"}], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Operator", "[", 
      RowBox[{"L", ",", 
       RowBox[{"n", "+", "m"}], ",", "level"}], "]"}]}]}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalGeneratorsCreation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MinimalGeneratorsAnnihilation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6217259558817*^9, 3.621725967956565*^9}, {
   3.621726443975789*^9, 3.62172653003183*^9}, {3.621726587210828*^9, 
   3.621726596264269*^9}, {3.621783932229271*^9, 3.621783936562249*^9}, {
   3.62178577700163*^9, 3.621785780882175*^9}, {3.621786182536747*^9, 
   3.621786193931363*^9}, {3.621787247673595*^9, 3.621787254403728*^9}, {
   3.621884035743526*^9, 3.621884035928804*^9}, 3.621966799232709*^9, 
   3.626474951182766*^9}],

Cell[BoxData["\"\<Weaver: a package for explicit exact-arithmetic \
calculations in operator algebras\>\""], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.621788423405652*^9, 3.621788747498231*^9, 3.6217887890871067`*^9, 
   3.621789467338829*^9, 3.621789524965371*^9, 3.6217896875219507`*^9, 
   3.621792144491262*^9, 3.62179249066107*^9, 3.621967692067606*^9, {
   3.621969635667798*^9, 3.6219696535772123`*^9}, 3.621969733180365*^9, {
   3.621969846168084*^9, 3.621969959017377*^9}, {3.621970010897059*^9, 
   3.621970012764255*^9}, 3.626474951200365*^9}]
}, Open  ]],

Cell["\<\
The algebra has a nonstandard Hermitian conjugate for the M operators in this \
formalism.  It is possible to override the default:\
\>", "Text",
 CellChangeTimes->{{3.6217266018919992`*^9, 3.6217266292255087`*^9}, {
  3.621726866694006*^9, 3.621726871604105*^9}, {3.6217763568429832`*^9, 
  3.621776403819745*^9}, {3.623094079690194*^9, 3.623094080080817*^9}, {
  3.623094694464402*^9, 3.623094695293087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HC", "[", 
   RowBox[{"M", ",", "n_", ",", "level_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Operator", "[", 
     RowBox[{"M", ",", 
      RowBox[{"-", "n"}], ",", 
      RowBox[{"level", "-", "n"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Operator", "[", 
     RowBox[{"G", ",", 
      RowBox[{"-", "n"}], ",", 
      RowBox[{"level", "-", "n"}]}], "]"}]}]}]}]], "Input"],

Cell["\<\
Restrict to the module generated by L[0]=0, X[0]=0.  This model has singular \
vectors at level 1/2, 1/2, 2, 4,... and a subsingular vector at level 11/2.  \
Using this module, the character is\
\>", "Text",
 CellChangeTimes->{{3.6217837927632523`*^9, 3.621783904983653*^9}, {
  3.621789950622467*^9, 3.621789957833823*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"X", "[", "0", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HighestWeightDimension", "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"-", "1"}]}], 
   RowBox[{"(", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "n"}], " ", 
       RowBox[{"MatrixRank", "@", 
        RowBox[{"GramMatrix", "@", "n"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "5", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"O", "[", "q", "]"}], "^", 
   RowBox[{"(", 
    RowBox[{"9", "/", "2"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.62178390676367*^9, 3.6217839119483213`*^9}, {
   3.621786198258643*^9, 3.621786202658318*^9}, {3.621789960771298*^9, 
   3.6217899857397757`*^9}, {3.621790057668935*^9, 3.621790092727439*^9}, 
   3.621791828896742*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "q"], "+", 
   SqrtBox["q"], "+", 
   RowBox[{"2", " ", "q"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"9", "/", "2"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 9, 2],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 1, 2, 2, 2, 4, 7, 8, 9}, -2, 9, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6217900126416397`*^9, 3.621790060533576*^9, {3.621790090886804*^9, 
   3.621790093277446*^9}, 3.62179217058783*^9, 3.621792515634143*^9, 
   3.6219680808354273`*^9, {3.621969636382925*^9, 3.621969653737421*^9}, 
   3.621969733621708*^9, 3.6219703855012197`*^9}]
}, Open  ]],

Cell["\<\
Observe that both of the states at level 1/2 are null.  Find Eigenbasis will \
identify those states by their L[0] and X[0] eigenvalues.  All singular \
vectors in the module will be descendents of these two states.\
\>", "Text",
 CellChangeTimes->{{3.621790096532804*^9, 3.621790132606963*^9}, {
   3.6217902511763783`*^9, 3.621790297364272*^9}, 3.621790388242038*^9, {
   3.621790464196299*^9, 3.621790473124134*^9}, {3.621794989215219*^9, 
   3.62179500306898*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"states", " ", "=", " ", 
  RowBox[{"FindEigenbasis", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"L", ",", "X"}], "}"}], ",", 
    RowBox[{"1", "/", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6217901346780233`*^9, 3.621790142747493*^9}, {
  3.621790206267995*^9, 3.621790249395185*^9}, {3.621790284932242*^9, 
  3.621790383769758*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["5", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox["2", "5"]}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.62179043218237*^9, 3.6217921706440783`*^9, 3.6217925157157183`*^9, 
   3.6219680813224487`*^9, {3.621969636447288*^9, 3.62196965378552*^9}, 
   3.621969733652514*^9, 3.621970385777568*^9}]
}, Open  ]],

Cell["\<\
For example, the state {1,2} at level 1/2 is an eigenvector of L[0] and X[0] \
of values 1/2, and 5/2 respectively.  This is easily checked explicitly.\
\>", "Text",
 CellChangeTimes->{{3.621790390788069*^9, 3.621790425187265*^9}, {
  3.621790457006282*^9, 3.6217904885885878`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<\!\(\*SubscriptBox[\(L\), \(0\)]\){1,2}:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Operator", "[", 
   RowBox[{"L", ",", "0", ",", 
    RowBox[{"1", "/", "2"}]}], "]"}], ".", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<\!\(\*SubscriptBox[\(X\), \(0\)]\){1,2}:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Operator", "[", 
   RowBox[{"X", ",", "0", ",", 
    RowBox[{"1", "/", "2"}]}], "]"}], ".", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6217904336204433`*^9, 3.6217904529185677`*^9}, {
  3.62179644074044*^9, 3.621796485352265*^9}}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(L\\), \\(0\\)]\\){1,2}:\"\>"], \
"Print",
 CellChangeTimes->{{3.621796479271287*^9, 3.621796485655095*^9}, 
   3.62196808134616*^9, {3.62196963653242*^9, 3.621969653831156*^9}, 
   3.621969733689117*^9, 3.621970385805997*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.621790444683494*^9, 3.6217904531913958`*^9}, 
   3.621792170680819*^9, 3.62179251576618*^9, {3.621796479298341*^9, 
   3.621796485659841*^9}, 3.6219680813515377`*^9, {3.621969636538838*^9, 
   3.6219696538387012`*^9}, 3.621969733694003*^9, 3.621970385810286*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(X\\), \\(0\\)]\\){1,2}:\"\>"], \
"Print",
 CellChangeTimes->{{3.621796479271287*^9, 3.621796485655095*^9}, 
   3.62196808134616*^9, {3.62196963653242*^9, 3.621969653831156*^9}, 
   3.621969733689117*^9, 3.621970385813472*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5", "2"], ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{{3.621790444683494*^9, 3.6217904531913958`*^9}, 
   3.621792170680819*^9, 3.62179251576618*^9, {3.621796479298341*^9, 
   3.621796485659841*^9}, 3.6219680813515377`*^9, {3.621969636538838*^9, 
   3.6219696538387012`*^9}, 3.621969733694003*^9, 3.621970385816831*^9}]
}, Open  ]],

Cell["\<\
The characters of the submodules of the L,X={1/2,5/2} and {1/2,1/2} are \
different because there is a level 1/2 creation operator that annihilates the \
{1/2,1/2} state.  This is easily checked by computing the rank of the \
descendents.\
\>", "Text",
 CellChangeTimes->{{3.62179148057069*^9, 3.62179159815803*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "^", 
   RowBox[{"-", "1"}]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "n"}], " ", 
       RowBox[{"MatrixRank", "@", 
        RowBox[{"Descendents", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"1", "/", "2"}], ",", "n"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"1", "/", "2"}], ",", "5", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "q", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"11", "/", "2"}], ")"}]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "^", 
   RowBox[{"-", "1"}]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "n"}], " ", 
       RowBox[{"MatrixRank", "@", 
        RowBox[{"Descendents", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", "/", "5"}]}], "}"}], ",", 
          RowBox[{"1", "/", "2"}], ",", "n"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"1", "/", "2"}], ",", "5", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "q", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"11", "/", "2"}], ")"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.621791609678733*^9, 3.621791664046616*^9}, {
  3.621791808958294*^9, 3.62179182512099*^9}, {3.621792079953444*^9, 
  3.6217921022178583`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox["q"]], "+", "2", "+", 
   RowBox[{"3", " ", 
    SqrtBox["q"]}], "+", 
   RowBox[{"6", " ", "q"}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"28", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"44", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"69", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{"104", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"9", "/", "2"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 9, 2],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 2, 3, 6, 11, 18, 28, 44, 69, 104}, -1, 9, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.621791639025736*^9, 3.6217916646228123`*^9}, 
   3.621791820510613*^9, 3.621791867745441*^9, 3.621792182152569*^9, 
   3.621792526835969*^9, 3.621968307428399*^9, {3.621969636614347*^9, 
   3.621969653885003*^9}, 3.621969733737625*^9, 3.621970601291931*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox["q"]], "+", "1", "+", 
   RowBox[{"2", " ", 
    SqrtBox["q"]}], "+", 
   RowBox[{"4", " ", "q"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"27", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"42", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{"62", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"9", "/", "2"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 9, 2],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 1, 2, 4, 7, 11, 17, 27, 42, 62}, -1, 9, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.621791639025736*^9, 3.6217916646228123`*^9}, 
   3.621791820510613*^9, 3.621791867745441*^9, 3.621792182152569*^9, 
   3.621792526835969*^9, 3.621968307428399*^9, {3.621969636614347*^9, 
   3.621969653885003*^9}, 3.621969733737625*^9, 3.6219706016773157`*^9}]
}, Open  ]],

Cell["\<\
The identity of the level 1/2 operator that annihilates L,X={1/2,1/2} can be \
computed directly.  A basis is given in terms of the operators listed in \
OperatorNames[level].  The corresponding operator can be evaluated using \
OperatorNames and OperatorChain.\
\>", "Text",
 CellChangeTimes->{{3.6217919046803217`*^9, 3.621791937252534*^9}, {
  3.621792016674858*^9, 3.6217920168813763`*^9}, {3.621792583981913*^9, 
  3.621792602183156*^9}, {3.621793073886375*^9, 3.6217930919012327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<The vector corresponding to the annihilating operator\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"annopvector", "=", 
  RowBox[{"FindAnnihilatingOperators", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"level", " ", "of", " ", "operator"}], " ", "*)"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"2", "/", "5"}]}], "}"}], ",", 
    RowBox[{"1", "/", "2"}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"level", " ", "of", " ", "state"}], " ", "*)"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"annop", "=", 
   RowBox[{
    RowBox[{"annopvector", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"OperatorChain", "[", 
        RowBox[{"#", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "&"}], "/@", 
      RowBox[{"OperatorNames", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<The action of the annihilating operator on {1,2/5}\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"annop", ".", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"2", "/", "5"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.621792106550354*^9, 3.621792136846315*^9}, {
   3.6217925447290707`*^9, 3.621792635407981*^9}, {3.62179301334962*^9, 
   3.6217930680861177`*^9}, {3.6217931072405643`*^9, 3.621793120902904*^9}, {
   3.621796392108615*^9, 3.62179643129873*^9}, 3.6219668324507227`*^9}],

Cell[BoxData["\<\"The vector corresponding to the annihilating \
operator\"\>"], "Print",
 CellChangeTimes->{
  3.621968307788134*^9, {3.6219696366784363`*^9, 3.621969653936986*^9}, 
   3.621969733789133*^9, 3.621970601753854*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62179213884128*^9, 3.621792183001648*^9, 3.621792527335957*^9, 
   3.621792560333102*^9, {3.621792627923634*^9, 3.621792636197658*^9}, {
   3.621793013908503*^9, 3.621793041041626*^9}, {3.62179311350194*^9, 
   3.6217931213488607`*^9}, 3.621968307793646*^9, {3.621969636684826*^9, 
   3.621969653941798*^9}, 3.621969733795822*^9, 3.62197060175756*^9}],

Cell[BoxData["\<\"The action of the annihilating operator on {1,2/5}\"\>"], \
"Print",
 CellChangeTimes->{
  3.621968307788134*^9, {3.6219696366784363`*^9, 3.621969653936986*^9}, 
   3.621969733789133*^9, 3.621970601760178*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62179213884128*^9, 3.621792183001648*^9, 3.621792527335957*^9, 
   3.621792560333102*^9, {3.621792627923634*^9, 3.621792636197658*^9}, {
   3.621793013908503*^9, 3.621793041041626*^9}, {3.62179311350194*^9, 
   3.6217931213488607`*^9}, 3.621968307793646*^9, {3.621969636684826*^9, 
   3.621969653941798*^9}, 3.621969733795822*^9, 3.62197060176357*^9}]
}, Open  ]],

Cell["\<\
A separate function exists for finding null vectors that are not descendents \
of other null vectors.  Observe that at level 11/2, there is a null element \
at level 11/2 that is not a descendent of either of the level 1/2 singular \
vectors.

FindEigenbasis will determine the X eigenspaces at level 11/2.  Observe that \
the nullspace possesses an additional vector at eigenvalue 65/2 that is not \
in the space of descendents.\
\>", "Text",
 CellChangeTimes->{{3.621793130735167*^9, 3.621793156382576*^9}, {
  3.621793594647565*^9, 3.6217936032035503`*^9}, {3.621794478545205*^9, 
  3.621794590916389*^9}, {3.621794803651011*^9, 3.621794807812984*^9}, {
  3.621794970694787*^9, 3.621794970895811*^9}, {3.6217952740487623`*^9, 
  3.6217952742088137`*^9}, {3.621795377416977*^9, 3.6217955050735693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "may", " ", "take", " ", "a", " ", 
    RowBox[{"while", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Dimensions of the null vectors and the descendents of lower level \
null vectors.\>\"", "]"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GramNullspace", "[", 
     RowBox[{"11", "/", "2"}], "]"}], "//", "MatrixRank"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NullDescendents", "[", 
     RowBox[{"11", "/", "2"}], "]"}], "//", "MatrixRank"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Dimensions of the X eigenspaces at level 11/2:\>\"", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigenbasis", "=", 
     RowBox[{"FindEigenbasis", "[", 
      RowBox[{"X", ",", 
       RowBox[{"GramNullspace", "[", 
        RowBox[{"11", "/", "2"}], "]"}], ",", 
       RowBox[{"11", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"MatrixRank", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
    "eigenbasis"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Dimension of the intersection between the eigenspace with \
eigenvalue 65/2 and the nullspace of the Gram matrix:\>\"", "]"}], ";"}], " ",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nullintersect", " ", "=", " ", 
     RowBox[{"IntersectVectorSpaces", "[", 
      RowBox[{
       RowBox[{"GramNullspace", "[", 
        RowBox[{"11", "/", "2"}], "]"}], ",", 
       RowBox[{"eigenbasis", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "nullintersect", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Dimension of the intersection between the eigenspace with \
eigenvalue 65/2 and the space of descendents of lower level null \
vectors:\>\"", "]"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"descendintersect", " ", "=", " ", 
     RowBox[{"IntersectVectorSpaces", "[", 
      RowBox[{
       RowBox[{"NullDescendents", "[", 
        RowBox[{"11", "/", "2"}], "]"}], ",", 
       RowBox[{"eigenbasis", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "descendintersect", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Verify that the third generator of nullintersect is not in \
descendintersect using InVectorSpaceQ:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"InVectorSpaceQ", "[", 
    RowBox[{"descendintersect", ",", 
     RowBox[{"nullintersect", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subsingular", "=", 
     RowBox[{"nullintersect", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.621793694094208*^9, 3.6217937173857937`*^9}, {
   3.6217937700179367`*^9, 3.621793790600148*^9}, {3.621794475835341*^9, 
   3.621794476611719*^9}, {3.621794521907692*^9, 3.621794526910281*^9}, {
   3.621794595686898*^9, 3.6217946780812683`*^9}, 3.621795026903673*^9, {
   3.621795191218107*^9, 3.621795191635103*^9}, {3.6217952666511507`*^9, 
   3.621795268723463*^9}, {3.621795507330514*^9, 3.6217957632791843`*^9}, 
   3.6217959159552402`*^9, {3.621795954347365*^9, 3.6217959584265003`*^9}, {
   3.6217962683486223`*^9, 3.621796268390851*^9}, {3.621968322791218*^9, 
   3.6219683320412817`*^9}}],

Cell[BoxData["\<\"Dimensions of the null vectors and the descendents of lower \
level null vectors.\"\>"], "Print",
 CellChangeTimes->{
  3.621795659939554*^9, 3.621796042408956*^9, 3.621968307893611*^9, {
   3.621969636746924*^9, 3.621969654003252*^9}, 3.6219697338550587`*^9, 
   3.621970601830615*^9}],

Cell[BoxData["208"], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.621971508347403*^9}],

Cell[BoxData["207"], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.621972060941112*^9}],

Cell[BoxData["\<\"Dimensions of the X eigenspaces at level 11/2:\"\>"], \
"Print",
 CellChangeTimes->{
  3.621795659939554*^9, 3.621796042408956*^9, 3.621968307893611*^9, {
   3.621969636746924*^9, 3.621969654003252*^9}, 3.6219697338550587`*^9, 
   3.621972060946801*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["85", "2"], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "2"], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["69", "2"], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["65", "2"], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["53", "2"], ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "2"], ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37", "2"], ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["33", "2"], ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["21", "2"], ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["17", "2"], ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "2"], ",", "36"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "31"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.621972509383482*^9}],

Cell[BoxData["\<\"Dimension of the intersection between the eigenspace with \
eigenvalue 65/2 and the nullspace of the Gram matrix:\"\>"], "Print",
 CellChangeTimes->{
  3.621795659939554*^9, 3.621796042408956*^9, 3.621968307893611*^9, {
   3.621969636746924*^9, 3.621969654003252*^9}, 3.6219697338550587`*^9, 
   3.621972509389469*^9}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.621972509728737*^9}],

Cell[BoxData["\<\"Dimension of the intersection between the eigenspace with \
eigenvalue 65/2 and the space of descendents of lower level null \
vectors:\"\>"], "Print",
 CellChangeTimes->{
  3.621795659939554*^9, 3.621796042408956*^9, 3.621968307893611*^9, {
   3.621969636746924*^9, 3.621969654003252*^9}, 3.6219697338550587`*^9, 
   3.6219725097365437`*^9}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.6219725111653223`*^9}],

Cell[BoxData["\<\"Verify that the third generator of nullintersect is not in \
descendintersect using InVectorSpaceQ:\"\>"], "Print",
 CellChangeTimes->{
  3.621795659939554*^9, 3.621796042408956*^9, 3.621968307893611*^9, {
   3.621969636746924*^9, 3.621969654003252*^9}, 3.6219697338550587`*^9, 
   3.621972511170301*^9}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.621795028045067*^9, 3.6217951931996202`*^9, 3.6217956597865963`*^9, 
   3.6217960426035147`*^9, 3.621969242032467*^9, {3.621969636751555*^9, 
   3.621969654006621*^9}, 3.621969733860959*^9, 3.621972511173944*^9}]
}, Open  ]],

Cell[TextData[{
 "Observe the action of negative weight operators on the subsingular vector \
and verify that they are descendents of singular vectors.  The action of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "1"], TraditionalForm]]],
 " is shown below.  The other operators act similarly."
}], "Text",
 CellChangeTimes->{{3.6217960032770147`*^9, 3.621796028004814*^9}, {
  3.6217963174650717`*^9, 3.621796372720489*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Operator", "[", 
   RowBox[{"L", ",", "1", ",", 
    RowBox[{"11", "/", "2"}]}], "]"}], ".", 
  "subsingular"}], "\[IndentingNewLine]", 
 RowBox[{"InVectorSpaceQ", "[", 
  RowBox[{
   RowBox[{"GramNullspace", "[", 
    RowBox[{
     RowBox[{"11", "/", "2"}], "-", "1"}], "]"}], ",", "%"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.6217960292631073`*^9, 3.621796036213846*^9}, {
  3.621796275687035*^9, 3.621796313601021*^9}, {3.6217963743137913`*^9, 
  3.621796375206318*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["75", "32"], ",", 
   FractionBox["15", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["25", "32"], ",", 
   FractionBox["5", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["25", "48"]}], ",", 
   RowBox[{"-", 
    FractionBox["5", "24"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62179603671902*^9, {3.6217962762904882`*^9, 3.621796338899168*^9}, 
   3.621796376101997*^9, {3.621969637480135*^9, 3.6219696545865088`*^9}, 
   3.621969734672233*^9, 3.62197251128351*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.62179603671902*^9, {3.6217962762904882`*^9, 3.621796338899168*^9}, 
   3.621796376101997*^9, {3.621969637480135*^9, 3.6219696545865088`*^9}, 
   3.621969734672233*^9, 3.6219725114125443`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{890, 920},
WindowMargins->{{44, Automatic}, {58, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 198, 2, 92, "Title"],
Cell[781, 26, 675, 14, 87, "Text"],
Cell[CellGroupData[{
Cell[1481, 44, 101, 1, 64, "Section"],
Cell[1585, 47, 235, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[1845, 55, 172, 3, 28, "Input"],
Cell[2020, 60, 152, 2, 22, "Print"]
}, Open  ]],
Cell[2187, 65, 815, 15, 165, "Text"],
Cell[3005, 82, 195, 4, 28, "Input"],
Cell[3203, 88, 427, 7, 49, "Text"],
Cell[3633, 97, 1258, 40, 63, "Input"],
Cell[4894, 139, 188, 4, 30, "Text"],
Cell[5085, 145, 154, 3, 28, "Input"],
Cell[5242, 150, 473, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[5740, 162, 131, 2, 28, "Input"],
Cell[5874, 166, 1201, 37, 28, "Output"]
}, Open  ]],
Cell[7090, 206, 562, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[7677, 223, 438, 14, 28, "Input"],
Cell[8118, 239, 398, 7, 28, "Output"]
}, Open  ]],
Cell[8531, 249, 528, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[9084, 266, 241, 5, 28, "Input"],
Cell[9328, 273, 1341, 35, 58, "Output"]
}, Open  ]],
Cell[10684, 311, 465, 10, 49, "Text"],
Cell[CellGroupData[{
Cell[11174, 325, 347, 8, 46, "Input"],
Cell[11524, 335, 5710, 169, 126, "Output"],
Cell[17237, 506, 1586, 43, 58, "Output"]
}, Open  ]],
Cell[18838, 552, 538, 9, 68, "Text"],
Cell[CellGroupData[{
Cell[19401, 565, 913, 27, 63, "Input"],
Cell[20317, 594, 1470, 42, 51, "Output"]
}, Open  ]],
Cell[21802, 639, 457, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[22284, 651, 699, 17, 63, "Input"],
Cell[CellGroupData[{
Cell[23008, 672, 435, 8, 22, "Print"],
Cell[23446, 682, 564, 10, 22, "Print"],
Cell[24013, 694, 410, 8, 22, "Print"],
Cell[24426, 704, 435, 8, 22, "Print"],
Cell[24864, 714, 563, 10, 22, "Print"],
Cell[25430, 726, 412, 8, 22, "Print"],
Cell[25845, 736, 410, 8, 22, "Print"],
Cell[26258, 746, 410, 8, 22, "Print"],
Cell[26671, 756, 410, 8, 22, "Print"],
Cell[27084, 766, 410, 8, 22, "Print"],
Cell[27497, 776, 434, 8, 22, "Print"],
Cell[27934, 786, 564, 10, 22, "Print"],
Cell[28501, 798, 410, 8, 22, "Print"],
Cell[28914, 808, 410, 8, 22, "Print"],
Cell[29327, 818, 412, 8, 22, "Print"],
Cell[29742, 828, 412, 8, 22, "Print"],
Cell[30157, 838, 412, 8, 22, "Print"],
Cell[30572, 848, 433, 8, 22, "Print"],
Cell[31008, 858, 570, 11, 22, "Print"],
Cell[31581, 871, 410, 8, 22, "Print"],
Cell[31994, 881, 410, 8, 22, "Print"],
Cell[32407, 891, 435, 8, 22, "Print"],
Cell[32845, 901, 570, 11, 22, "Print"],
Cell[33418, 914, 497, 10, 22, "Print"],
Cell[33918, 926, 498, 10, 22, "Print"],
Cell[34419, 938, 498, 10, 22, "Print"],
Cell[34920, 950, 500, 10, 22, "Print"],
Cell[35423, 962, 500, 10, 22, "Print"],
Cell[35926, 974, 504, 10, 22, "Print"],
Cell[36433, 986, 500, 10, 22, "Print"],
Cell[36936, 998, 500, 10, 22, "Print"]
}, Open  ]],
Cell[37451, 1011, 12160, 219, 447, 4188, 86, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49660, 1236, 153, 2, 64, "Section"],
Cell[49816, 1240, 891, 19, 89, "Text"],
Cell[CellGroupData[{
Cell[50732, 1263, 13005, 409, 751, "Input"],
Cell[63740, 1674, 595, 10, 22, "Print"]
}, Open  ]],
Cell[64350, 1687, 420, 7, 49, "Text"],
Cell[64773, 1696, 462, 15, 28, "Input"],
Cell[65238, 1713, 334, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[65597, 1723, 1059, 31, 80, "Input"],
Cell[66659, 1756, 1148, 33, 50, "Output"]
}, Open  ]],
Cell[67822, 1792, 478, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[68325, 1804, 371, 9, 28, "Input"],
Cell[68699, 1815, 783, 25, 48, "Output"]
}, Open  ]],
Cell[69497, 1843, 292, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[69814, 1852, 761, 22, 80, "Input"],
Cell[70578, 1876, 268, 4, 22, "Print"],
Cell[70849, 1882, 380, 7, 47, "Output"],
Cell[71232, 1891, 268, 4, 22, "Print"],
Cell[71503, 1897, 380, 7, 46, "Output"]
}, Open  ]],
Cell[71898, 1907, 326, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[72249, 1917, 1609, 50, 46, "Input"],
Cell[73861, 1969, 1206, 35, 52, "Output"],
Cell[75070, 2006, 1200, 34, 52, "Output"]
}, Open  ]],
Cell[76285, 2043, 501, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[76811, 2055, 1604, 45, 114, "Input"],
Cell[78418, 2102, 230, 4, 22, "Print"],
Cell[78651, 2108, 517, 11, 47, "Output"],
Cell[79171, 2121, 227, 4, 22, "Print"],
Cell[79401, 2127, 459, 8, 28, "Output"]
}, Open  ]],
Cell[79875, 2138, 815, 14, 106, "Text"],
Cell[CellGroupData[{
Cell[80715, 2156, 3985, 100, 488, "Input"],
Cell[84703, 2258, 304, 5, 21, "Print"],
Cell[85010, 2265, 267, 4, 28, "Output"],
Cell[85280, 2271, 267, 4, 28, "Output"],
Cell[85550, 2277, 271, 5, 22, "Print"],
Cell[85824, 2284, 1305, 42, 84, "Output"],
Cell[87132, 2328, 336, 5, 38, "Print"],
Cell[87471, 2335, 265, 4, 28, "Output"],
Cell[87739, 2341, 360, 6, 38, "Print"],
Cell[88102, 2349, 267, 4, 28, "Output"],
Cell[88372, 2355, 322, 5, 22, "Print"],
Cell[88697, 2362, 269, 4, 28, "Output"]
}, Open  ]],
Cell[88981, 2369, 429, 9, 51, "Text"],
Cell[CellGroupData[{
Cell[89435, 2382, 513, 14, 46, "Input"],
Cell[89951, 2398, 1536, 26, 151, "Output"],
Cell[91490, 2426, 247, 4, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

